VVV-WIT-08: the giant star that blinked

We report the serendipitous discovery of a late-type giant star that exhibited a smooth, eclipse-like drop in flux to a depth of 97 per cent. Minimum flux occurred in April 2012 and the total event duration was a few hundred days. Light curves in V, I and K$_s$ from the Optical Gravitational Lensing Experiment and VISTA Variables in the Via Lactea surveys show a remarkably achromatic event. During 17 years of observational coverage of this source only one such event was detected. The physical properties of the giant star itself appear somewhat unusual, which may ultimately provide a clue towards the nature of the system. By modelling the event as an occultation by an object that is elliptical in projection with uniform transparency, we place limits on its physical size and velocity. We find that the occultation is unlikely to be due to a chance alignment with a foreground object. We consider a number of possible candidates for the occulter, which must be optically thick and possess a radius or thickness in excess of 0.25 au. None are completely satisfactory matches to all the data. The duration, depth and relative achromaticity of the dip mark this out as an exceptionally unusual event, whose secret has still not been fully revealed. We find two further candidates in the VVV survey and we suggest that these systems, and two previously known examples, may point to a broad class of long period eclipsing binaries wherein a giant star is occulted by a circumsecondary disc.

==> anc/VVV-WIT-08_photometry.dat <==
# Time series photometry for VVV-WIT-08
# ra dec = 18h00m47.41s -30d36m09.28s (Gaia eDR3 4044152029396602880)
#
# Published as material supplementary to Smith et al. (2021)
#
# I and V band data are courtesy of OGLE -iii and -iv
# Udalski (2003AcA....53..291U), Udalski et al. (2015AcA....65....1U)
#
# Z, Y, J, H, and Ks photometry are courtesy of the VVV and VVVX surveys
# Minniti et al. (2010NewA...15..433M), Minniti (2018ASSP...51...63M)
#
# See Smith et al. (2021) for a summary of data processing method.
#
# mjdobs               mag      emag    filter  
  52125.57752          14.727   0.004   I       
  52129.65745          14.718   0.003   I       
  52132.59997          14.719   0.003   I       
  52135.73822          14.706   0.003   I       
  52140.69996          14.728   0.004   I       
  52144.5878           14.715   0.003   I       
  52160.56895          14.715   0.003   I       
  52175.61042          14.711   0.004   I       
  52187.54581          14.724   0.003   I       
  52206.54077          14.705   0.004   I       
  52331.88185          14.716   0.003   I       
  52355.85621          14.715   0.003   I       
  52364.91366          14.713   0.004   I       
  52372.81439          14.696   0.003   I       
  52403.869099999996   14.7     0.003   I       
  52411.81771          14.717   0.003   I       
  52414.75251          14.706   0.003   I       
  52416.78783          14.709   0.003   I       
  52424.88315          14.723   0.004   I       
  52428.78265          14.715   0.003   I       
  52432.82714          14.711   0.004   I       
  52434.69302          14.712   0.003   I       
  52436.74907          14.714   0.003   I       
  52436.76483          14.711   0.003   I       
  52438.71887          14.697   0.003   I       
  52440.75205          14.695   0.003   I       
  52443.72127          14.695   0.004   I       
  52445.60223          14.706   0.003   I       
  52448.59845          14.722   0.004   I       
  52453.84246          14.691   0.004   I       
  52455.67398          14.688   0.003   I       
  52456.554000000004   14.714   0.004   I       
  52458.69089          14.704   0.003   I       
  52460.76328          14.699   0.004   I       
  52463.51248          14.716   0.003   I       
  52466.72204          14.711   0.003   I       
  52468.59455          14.709   0.003   I       
  52470.59787          14.703   0.003   I       
  52472.6307           14.716   0.003   I       
  52484.59267          14.71    0.003   I       
  52486.68543          14.707   0.004   I       
  52490.65194          14.705   0.004   I       
  52493.61411          14.701   0.003   I       
  52495.68548          14.708   0.003   I       
  52497.76947          14.722   0.004   I       
  52498.47886          14.712   0.003   I       
  52500.50361          14.701   0.003   I       
  52502.53642          14.709   0.003   I       
  52508.63574          14.704   0.003   I       
  52512.58316          14.721   0.004   I       
  52517.62502          14.708   0.003   I       
  52520.55186          14.716   0.003   I       
  52526.64086          14.707   0.003   I       
  52537.62049          14.704   0.004   I       
  52542.48786          14.708   0.004   I       
  52547.5553           14.715   0.003   I       
  52551.59276          14.728   0.004   I       
  52556.5462           14.706   0.004   I       
  52564.50338          14.698   0.004   I       
  52575.502            14.715   0.004   I       
  52706.88834          14.718   0.003   I       
  52714.8726           14.714   0.003   I       
  52728.90371          14.71    0.004   I       
  52733.88488          14.722   0.004   I       
  52744.87228          14.709   0.003   I       
  52753.85795          14.724   0.004   I       
  52756.9277           14.731   0.004   I       
  52760.8707           14.712   0.003   I       
  52766.92387          14.732   0.004   I       
  52770.79464          14.727   0.004   I       
  52783.73926          14.717   0.003   I       
  52785.85121          14.731   0.004   I       
  52786.90463          14.725   0.004   I       
  52789.71485          14.707   0.003   I       
  52791.69601          14.726   0.004   I       
  52794.9157           14.704   0.003   I       
  52796.78184          14.729   0.003   I       
  52797.94452          14.723   0.004   I       
  52803.63644          14.731   0.005   I       
  52809.68801          14.722   0.003   I       
  52810.85486          14.72    0.003   I       
  52811.88664          14.723   0.004   I       
  52813.68344          14.727   0.004   I       
  52814.70567          14.726   0.004   I       
  52816.56873          14.719   0.003   I       
  52818.55622          14.71    0.004   I       
  52820.72135          14.724   0.004   I       
  52826.72182          14.712   0.004   I       
  52834.75826          14.714   0.004   I       
  52836.70274          14.71    0.003   I       
  52837.60001          14.718   0.004   I       
  52839.64829          14.72    0.004   I       
  52841.67075          14.717   0.004   I       
  52843.59656          14.697   0.003   I       
  52845.62592          14.712   0.004   I       
  52850.48349          14.707   0.004   I       
  52852.49879          14.7     0.004   I       
  52854.49639          14.706   0.004   I       
  52856.68609          14.71    0.004   I       
  52858.65144          14.706   0.003   I       
  52862.57802          14.713   0.004   I       
  52865.68734          14.722   0.003   I       
  52868.56714          14.707   0.003   I       
  52876.55793          14.712   0.004   I       
  52879.60209          14.709   0.004   I       
  52885.496979999996   14.703   0.004   I       
  52894.6048           14.697   0.004   I       
  52898.58968          14.712   0.004   I       
  52898.65292          14.706   0.004   I       
  52898.66551          14.707   0.004   I       
  52898.67183          14.705   0.004   I       
  52904.56244          14.711   0.004   I       
  52909.55697          14.716   0.004   I       
  52917.59691          14.701   0.004   I       
  52930.53952          14.711   0.004   I       
  53058.86781          14.71    0.003   I       
  53063.89141          14.706   0.003   I       
  53067.86628          14.72    0.003   I       
  53070.82622          14.713   0.004   I       
  53072.90503          14.707   0.003   I       
  53075.80191          14.706   0.004   I       
  53079.85839          14.702   0.003   I       
  53082.82125          14.695   0.003   I       
  53084.87685          14.712   0.003   I       
  53086.81088          14.718   0.003   I       
  53088.76855          14.7     0.003   I       
  53089.87786          14.7     0.003   I       
  53091.79502          14.699   0.003   I       
  53096.83249          14.703   0.003   I       
  53098.87996          14.698   0.003   I       
  53100.83033          14.707   0.003   I       
  53102.7937           14.707   0.003   I       
  53103.86445          14.699   0.003   I       
  53106.80141          14.71    0.004   I       
  53109.76554          14.71    0.003   I       
  53110.80501          14.709   0.003   I       
  53111.83904          14.705   0.003   I       
  53112.81234          14.692   0.003   I       
  53113.84622          14.69    0.003   I       
  53114.7563           14.696   0.003   I       
  53115.83885          14.709   0.003   I       
  53118.90036          14.706   0.003   I       
  53122.88384          14.71    0.004   I       
  53125.84039          14.741   0.004   I       
  53126.86973          14.718   0.004   I       
  53127.7753           14.712   0.003   I       
  53128.79368          14.711   0.003   I       
  53129.76833          14.711   0.003   I       
  53131.65597          14.715   0.004   I       
  53134.73615          14.718   0.004   I       
  53134.85356          14.715   0.004   I       
  53135.83658          14.709   0.003   I       
  53137.91213          14.696   0.003   I       
  53138.79639          14.712   0.003   I       
  53139.840580000004   14.715   0.003   I       
  53140.84799          14.722   0.003   I       
  53142.74017          14.713   0.003   I       
  53144.76081          14.712   0.003   I       
  53146.73886          14.702   0.004   I       
  53151.72305          14.745   0.004   I       
  53152.72681          14.715   0.003   I       
  53152.94018          14.719   0.004   I       
  53153.73079          14.709   0.004   I       
  53154.79172          14.718   0.004   I       
  53156.77431          14.725   0.003   I       
  53158.849369999996   14.727   0.004   I       
  53162.7858           14.705   0.003   I       
  53163.74709          14.706   0.003   I       
  53164.70539          14.702   0.003   I       
  53165.77669          14.703   0.003   I       
  53166.86826          14.707   0.004   I       
  53168.56433          14.715   0.003   I       
  53168.90256          14.693   0.003   I       
  53169.69919          14.707   0.003   I       
  53170.77688          14.697   0.003   I       
  53171.87203          14.706   0.003   I       
  53172.71997          14.724   0.003   I       
  53174.68294          14.716   0.003   I       
  53175.69225          14.723   0.003   I       
  53176.73527          14.725   0.004   I       
  53178.75343          14.714   0.003   I       
  53179.76641          14.715   0.003   I       
  53180.679149999996   14.716   0.003   I       
  53182.74631          14.696   0.003   I       
  53183.70482          14.7     0.003   I       
  53184.6723           14.702   0.003   I       
  53185.83694          14.712   0.003   I       
  53193.50606          14.723   0.004   I       
  53193.61038          14.707   0.003   I       
  53194.61553          14.707   0.003   I       
  53195.67198          14.712   0.003   I       
  53196.71571          14.719   0.003   I       
  53197.61568          14.709   0.003   I       
  53199.76047          14.71    0.004   I       
  53202.51128          14.72    0.003   I       
  53203.63228          14.715   0.003   I       
  53204.59317          14.701   0.003   I       
  53205.73488          14.706   0.003   I       
  53206.64247          14.692   0.003   I       
  53209.68555          14.687   0.004   I       
  53210.63058          14.689   0.003   I       
  53217.62498          14.715   0.003   I       
  53218.62437          14.703   0.003   I       
  53219.72784          14.711   0.004   I       
  53223.62175          14.704   0.004   I       
  53224.67149          14.707   0.003   I       
  53226.58471          14.718   0.003   I       
  53228.57286          14.719   0.003   I       
  53229.61582          14.707   0.003   I       
  53231.54064          14.712   0.003   I       
  53232.56927          14.697   0.004   I       
  53238.59018          14.703   0.003   I       
  53239.54996          14.699   0.003   I       
  53240.62667          14.694   0.003   I       
  53241.62569          14.715   0.004   I       
  53245.52007          14.7     0.003   I       
  53246.63216          14.701   0.004   I       
  53247.64765          14.703   0.003   I       
  53249.4992           14.711   0.003   I       
  53250.62681          14.719   0.003   I       
  53256.60299          14.705   0.004   I       
  53259.5952           14.699   0.003   I       
  53267.50219          14.694   0.003   I       
  53272.56116          14.708   0.004   I       
  53274.60159          14.71    0.004   I       
  53278.57334          14.703   0.003   I       
  53281.55409          14.694   0.003   I       
  53288.51562          14.701   0.003   I       
  53293.49047          14.689   0.003   I       
  53295.49495          14.698   0.003   I       
  53299.49834          14.689   0.003   I       
  53312.50741          14.706   0.004   I       
  53416.88948          14.69    0.003   I       
  53421.87124          14.701   0.003   I       
  53425.89069          14.714   0.004   I       
  53432.86029          14.701   0.003   I       
  53442.86095          14.716   0.003   I       
  53444.91384          14.714   0.003   I       
  53447.82699          14.707   0.003   I       
  53449.83985          14.715   0.003   I       
  53452.86045          14.715   0.003   I       
  53454.91399          14.713   0.003   I       
  53458.77308          14.718   0.003   I       
  53459.82073          14.714   0.003   I       
  53468.8495           14.706   0.003   I       
  53469.85641          14.705   0.003   I       
  53471.88395          14.701   0.003   I       
  53473.85194          14.704   0.003   I       
  53474.87537          14.704   0.003   I       
  53475.86633          17.354   0.007   V       
  53476.748120000004   14.692   0.003   I       
  53478.76384          14.695   0.003   I       
  53479.90107          14.707   0.003   I       
  53481.79175          14.717   0.003   I       
  53484.74754          14.705   0.003   I       
  53496.69596          14.713   0.003   I       
  53497.76341          14.708   0.003   I       
  53499.72094          14.711   0.003   I       
  53500.70374          14.693   0.003   I       
  53501.74176          14.697   0.003   I       
  53502.74034          14.691   0.003   I       
  53503.66692          14.693   0.003   I       
  53504.846            14.698   0.003   I       
  53506.85766          14.7     0.003   I       
  53508.72413          14.696   0.003   I       
  53509.75466          14.692   0.003   I       
  53510.89496          14.69    0.003   I       
  53511.80681          14.694   0.003   I       
  53512.83548          14.699   0.003   I       
  53517.82993          14.711   0.003   I       
  53520.78714          14.702   0.003   I       
  53522.71312          14.701   0.003   I       
  53523.77422          14.701   0.003   I       
  53524.67634          14.705   0.003   I       
  53525.67045          14.692   0.003   I       
  53526.7232           14.691   0.003   I       
  53527.75702          14.695   0.003   I       
  53528.69798          14.698   0.003   I       
  53529.65588          14.705   0.003   I       
  53530.66395          14.705   0.003   I       
  53538.64221          14.716   0.003   I       
  53540.62942          14.708   0.003   I       
  53544.82914          14.71    0.003   I       
  53547.76067          14.701   0.003   I       
  53550.60756          14.719   0.003   I       
  53551.60988          14.705   0.003   I       
  53552.64067          14.716   0.003   I       
  53553.76627          14.716   0.004   I       
  53554.71963          14.718   0.003   I       
  53555.78383          14.711   0.003   I       
  53556.69599          14.703   0.003   I       
  53558.50679          14.697   0.003   I       
  53558.80547          14.697   0.003   I       
  53559.58836          14.712   0.003   I       
  53560.57677          14.709   0.003   I       
  53561.52087          14.72    0.003   I       
  53562.561499999996   14.714   0.003   I       
  53562.81286          14.703   0.003   I       
  53563.61574          14.715   0.003   I       
  53564.59743          14.715   0.003   I       
  53569.53421          14.718   0.003   I       
  53573.62465          14.704   0.003   I       
  53574.66563          14.709   0.003   I       
  53575.51319          14.708   0.003   I       
  53576.66715          14.706   0.003   I       
  53577.73481          14.715   0.003   I       
  53578.64002          14.775   0.003   I       
  53579.59731          14.716   0.003   I       
  53579.76501          14.726   0.003   I       
  53580.62709          14.714   0.003   I       
  53581.65056          14.719   0.003   I       
  53582.59866          14.719   0.003   I       
  53583.61262          14.717   0.003   I       
  53584.62139          14.737   0.003   I       
  53585.6117           14.72    0.003   I       
  53586.65743          14.713   0.003   I       
  53589.65012          14.714   0.003   I       
  53590.619            14.762   0.003   I       
  53592.62587          14.712   0.003   I       
  53593.65204          14.725   0.003   I       
  53594.6839           14.706   0.003   I       
  53601.62607          14.711   0.003   I       
  53602.64217          14.692   0.003   I       
  53603.61617          14.719   0.003   I       
  53607.61449          14.708   0.003   I       
  53608.62143          14.714   0.003   I       
  53615.55715          14.717   0.003   I       
  53616.56461          14.719   0.003   I       
  53618.54127          14.723   0.003   I       
  53619.56591          14.728   0.003   I       
  53621.56553          14.72    0.003   I       
  53628.53941          14.7     0.003   I       
  53629.62407          14.702   0.003   I       
  53631.50896          14.703   0.003   I       
  53633.52207          14.723   0.003   I       
  53637.618239999996   14.702   0.003   I       
  53639.57177          14.711   0.003   I       
  53641.52394          14.703   0.003   I       
  53643.60031          14.715   0.004   I       
  53648.51618          14.712   0.003   I       
  53650.55356          14.716   0.003   I       
  53654.52538          14.725   0.004   I       
  53655.50403          14.718   0.003   I       
  53657.51153          14.713   0.003   I       
  53660.50569          14.725   0.003   I       
  53662.51092          14.716   0.003   I       
  53666.53844          14.698   0.003   I       
  53776.84622          14.721   0.003   I       
  53781.87247          14.711   0.004   I       
  53784.85638          14.714   0.003   I       
  53787.89304          14.723   0.003   I       
  53791.87114          14.744   0.003   I       
  53794.85079          14.736   0.003   I       
  53796.8385           14.723   0.003   I       
  53797.8424           14.709   0.003   I       
  53798.89039          14.716   0.003   I       
  53801.81398          14.741   0.003   I       
  53803.80303          14.705   0.003   I       
  53804.85035          14.712   0.003   I       
  53805.89076          14.709   0.003   I       
  53807.87907          14.718   0.003   I       
  53808.9142           14.725   0.003   I       
  53811.87202          14.718   0.003   I       
  53812.90373          14.713   0.003   I       
  53817.89042          14.712   0.003   I       
  53818.91112          14.715   0.003   I       
  53820.85714          14.713   0.003   I       
  53821.86713          14.708   0.003   I       
  53822.76618          14.721   0.003   I       
  53823.87545          14.71    0.003   I       
  53824.87203          14.719   0.003   I       
  53826.87649          14.723   0.003   I       
  53828.87883          14.704   0.003   I       
  53829.86557          14.712   0.003   I       
  53832.86587          14.715   0.003   I       
  53833.83574          14.707   0.003   I       
  53834.88467          14.714   0.003   I       
  53835.82799          14.714   0.003   I       
  53836.83366          14.713   0.003   I       
  53837.823019999996   14.709   0.003   I       
  53838.82701          14.719   0.003   I       
  53839.83915          14.71    0.003   I       
  53840.83018          14.712   0.003   I       
  53841.809049999996   14.716   0.003   I       
  53845.81194          14.729   0.004   I       
  53846.82208          14.716   0.003   I       
  53848.83757          14.708   0.003   I       
  53849.85086          14.702   0.003   I       
  53850.78691          14.713   0.003   I       
  53851.79324          14.724   0.003   I       
  53852.78172          14.717   0.003   I       
  53853.77441          14.722   0.003   I       
  53856.76321          14.722   0.003   I       
  53858.82713          14.728   0.003   I       
  53860.81791          14.722   0.003   I       
  53861.82858          14.708   0.003   I       
  53862.7762           14.717   0.003   I       
  53863.71594          14.712   0.003   I       
  53864.77704          14.713   0.003   I       
  53865.74141          14.708   0.003   I       
  53866.76985          14.713   0.003   I       
  53867.70677          14.713   0.003   I       
  53868.77279          14.71    0.003   I       
  53869.759210000004   14.699   0.003   I       
  53873.76001          14.701   0.003   I       
  53874.80461          14.714   0.003   I       
  53875.71968          14.7     0.003   I       
  53875.74276          14.709   0.003   I       
  53875.81551          14.71    0.003   I       
  53875.89197          14.693   0.003   I       
  53875.93088          17.344   0.008   V       
  53875.93441          14.689   0.003   I       
  53876.60195          14.699   0.003   I       
  53876.62882          14.71    0.003   I       
  53876.70495          14.702   0.003   I       
  53877.62694          14.718   0.003   I       
  53877.656390000004   14.717   0.003   I       
  53877.7493           14.718   0.003   I       
  53877.93182          14.711   0.003   I       
  53880.74654          14.712   0.003   I       
  53881.75469          14.71    0.003   I       
  53881.77769          14.713   0.003   I       
  53881.81974          14.712   0.003   I       
  53882.69275          14.704   0.003   I       
  53883.7342           14.694   0.003   I       
  53886.70505          14.72    0.003   I       
  53887.56995          14.704   0.003   I       
  53887.64533          14.722   0.003   I       
  53887.6881           14.715   0.003   I       
  53888.58542          14.701   0.003   I       
  53889.84645          14.709   0.003   I       
  53891.59821          14.714   0.003   I       
  53892.84446          14.692   0.003   I       
  53893.72924          14.704   0.003   I       
  53894.77461          14.709   0.003   I       
  53896.7229           14.715   0.003   I       
  53900.62576          14.702   0.003   I       
  53901.63765          14.712   0.003   I       
  53902.65555          14.714   0.003   I       
  53903.77776          14.713   0.003   I       
  53904.63527          14.715   0.003   I       
  53905.64223          14.72    0.003   I       
  53906.62377          14.721   0.003   I       
  53907.68486          14.718   0.004   I       
  53908.62342          14.706   0.003   I       
  53909.62782          14.695   0.003   I       
  53912.628169999996   14.707   0.003   I       
  53913.6257           14.724   0.003   I       
  53914.63983          14.724   0.003   I       
  53915.6226           14.719   0.003   I       
  53916.70438          14.731   0.003   I       
  53917.71706          14.71    0.003   I       
  53918.50679          14.693   0.003   I       
  53918.71811          14.714   0.003   I       
  53919.6513           14.718   0.003   I       
  53920.60342          14.708   0.003   I       
  53921.6169           14.711   0.003   I       
  53930.67636          14.716   0.003   I       
  53931.5983           14.727   0.003   I       
  53931.7405           14.718   0.003   I       
  53932.62575          14.719   0.003   I       
  53933.60548          14.793   0.003   I       
  53934.57611          14.725   0.003   I       
  53935.65331          14.725   0.003   I       
  53936.6049           14.726   0.003   I       
  53936.79314          14.712   0.003   I       
  53937.72162          14.705   0.003   I       
  53938.58257          14.724   0.003   I       
  53940.72276          14.733   0.003   I       
  53944.6675           14.725   0.003   I       
  53945.61588          14.716   0.003   I       
  53946.60963          14.722   0.003   I       
  53950.61461          14.71    0.003   I       
  53951.64271          14.725   0.003   I       
  53956.64957          14.721   0.003   I       
  53957.60403          14.72    0.003   I       
  53958.66951          14.712   0.003   I       
  53959.59982          14.736   0.003   I       
  53960.5881           14.73    0.003   I       
  53963.55713          14.722   0.003   I       
  53964.62031          14.73    0.003   I       
  53965.60604          14.728   0.003   I       
  53966.60094          14.718   0.003   I       
  53967.62735          14.752   0.003   I       
  53968.58358          14.74    0.003   I       
  53969.59122          14.724   0.003   I       
  53970.60409          14.734   0.003   I       
  53971.63411          14.736   0.003   I       
  53973.66364          14.726   0.003   I       
  53974.59831          14.728   0.003   I       
  53975.58978          14.703   0.003   I       
  53976.58768          14.705   0.003   I       
  53979.61414          14.724   0.003   I       
  53982.64269          14.698   0.003   I       
  53987.58393          14.698   0.003   I       
  53988.60111          14.706   0.003   I       
  53990.58514          14.701   0.003   I       
  53994.53504          14.705   0.003   I       
  53995.66277          14.712   0.003   I       
  53996.51081          14.719   0.003   I       
  54000.59632          14.721   0.003   I       
  54001.61974          14.723   0.003   I       
  54002.59034          14.729   0.003   I       
  54003.54482          14.727   0.003   I       
  54005.64065          14.728   0.003   I       
  54006.60952          14.711   0.003   I       
  54011.523610000004   14.728   0.003   I       
  54015.55297          14.73    0.003   I       
  54017.53065          14.72    0.003   I       
  54019.53237          14.724   0.003   I       
  54021.53506          14.731   0.004   I       
  54024.5646           14.716   0.003   I       
  54026.56021          14.703   0.003   I       
  54029.51885          14.708   0.003   I       
  54143.86811          14.719   0.004   I       
  54149.86268          14.723   0.004   I       
  54154.90023          14.715   0.004   I       
  54157.87101          14.723   0.003   I       
  54159.88728          14.708   0.004   I       
  54162.83467          14.712   0.004   I       
  54164.874429999996   14.726   0.003   I       
  54166.89024          14.726   0.004   I       
  54169.80472          14.714   0.004   I       
  54174.81232          14.727   0.004   I       
  54176.80526          14.712   0.003   I       
  54177.85898          14.713   0.004   I       
  54178.90175          14.714   0.003   I       
  54180.79914          14.719   0.004   I       
  54181.88875          14.713   0.004   I       
  54183.77082          14.714   0.003   I       
  54184.81917          14.712   0.003   I       
  54187.91233          14.716   0.004   I       
  54190.83028          14.716   0.004   I       
  54192.84906          14.72    0.004   I       
  54193.85991          14.711   0.003   I       
  54194.88158          14.71    0.003   I       
  54196.8701           14.708   0.004   I       
  54202.85134          14.712   0.003   I       
  54203.83948          14.711   0.003   I       
  54204.83499          14.708   0.003   I       
  54205.83004          14.709   0.003   I       
  54207.83862          14.701   0.003   I       
  54208.85565          14.703   0.003   I       
  54213.83091          14.714   0.003   I       
  54215.83714          14.712   0.004   I       
  54216.79489          14.715   0.004   I       
  54217.80269          14.711   0.003   I       
  54218.85761          14.711   0.003   I       
  54219.8934           14.717   0.004   I       
  54220.83032          14.707   0.004   I       
  54221.670360000004   14.72    0.004   I       
  54222.79349          14.713   0.004   I       
  54224.9128           14.72    0.004   I       
  54227.89403          14.709   0.003   I       
  54228.78776          14.712   0.004   I       
  54229.77248          14.714   0.004   I       
  54230.75626          14.71    0.003   I       
  54231.75858          14.712   0.003   I       
  54232.77009          14.69    0.004   I       
  54234.67354          14.719   0.004   I       
  54235.73187          14.719   0.003   I       
  54238.781839999996   14.73    0.003   I       
  54239.76192          14.731   0.003   I       
  54240.90757          14.718   0.003   I       
  54243.80085          14.71    0.004   I       
  54244.77572          14.707   0.003   I       
  54245.76653          14.703   0.003   I       
  54246.82425          14.709   0.004   I       
  54250.84961          14.727   0.004   I       
  54256.68653          14.709   0.004   I       
  54258.69532          14.724   0.004   I       
  54267.66059          14.715   0.003   I       
  54268.83126          14.705   0.003   I       
  54269.63906          14.715   0.003   I       
  54272.68958          14.714   0.003   I       
  54273.738769999996   14.716   0.004   I       
  54274.53539          14.694   0.004   I       
  54275.69019          14.719   0.004   I       
  54277.64758          14.706   0.003   I       
  54278.66357          14.71    0.004   I       
  54283.60887          14.713   0.004   I       
  54284.59289          14.719   0.004   I       
  54285.59956          14.718   0.004   I       
  54286.59574          14.716   0.003   I       
  54289.63064          14.715   0.004   I       
  54290.66209          14.713   0.004   I       
  54291.71686          14.708   0.004   I       
  54292.57827          14.703   0.003   I       
  54293.60557          14.704   0.003   I       
  54294.57741          14.714   0.003   I       
  54295.60262          14.708   0.003   I       
  54296.58621          14.711   0.004   I       
  54298.6243           14.71    0.004   I       
  54299.59461          14.707   0.003   I       
  54300.49308          14.718   0.004   I       
  54301.67334          14.716   0.003   I       
  54302.65563          14.716   0.004   I       
  54304.63043          14.707   0.004   I       
  54306.62137          14.708   0.004   I       
  54310.72214          14.713   0.004   I       
  54312.61635          14.703   0.003   I       
  54315.62648          14.706   0.004   I       
  54316.64754          14.693   0.004   I       
  54317.546            14.705   0.003   I       
  54319.60906          14.717   0.004   I       
  54320.702            14.726   0.004   I       
  54326.62489          14.716   0.004   I       
  54327.65067          14.712   0.004   I       
  54328.59288          14.717   0.003   I       
  54329.58496          14.736   0.004   I       
  54330.62783          14.719   0.003   I       
  54331.59245          14.719   0.004   I       
  54332.67076          14.779   0.004   I       
  54333.59324          14.719   0.004   I       
  54334.56061          14.704   0.004   I       
  54338.62362          14.718   0.004   I       
  54339.59283          14.715   0.004   I       
  54340.68983          14.723   0.004   I       
  54341.59473          14.721   0.004   I       
  54342.63102          14.707   0.004   I       
  54343.61029          14.702   0.003   I       
  54344.65979          14.708   0.004   I       
  54345.61017          14.714   0.004   I       
  54346.61218          14.717   0.004   I       
  54347.62603          14.719   0.004   I       
  54349.59792          14.718   0.003   I       
  54350.659700000004   14.72    0.004   I       
  54351.60005          14.716   0.004   I       
  54353.61986          14.711   0.004   I       
  54354.63938          14.724   0.004   I       
  54355.6524           14.72    0.004   I       
  54358.62651          14.724   0.004   I       
  54362.57444          14.726   0.005   I       
  54368.59528          14.713   0.004   I       
  54371.61418          14.715   0.004   I       
  54373.60785          14.724   0.004   I       
  54381.587            14.713   0.004   I       
  54506.87378          14.716   0.004   I       
  54512.8891           14.706   0.003   I       
  54515.85062          14.714   0.004   I       
  54521.86196          14.723   0.004   I       
  54524.8713           14.711   0.003   I       
  54530.86064          14.714   0.003   I       
  54533.89827          14.714   0.003   I       
  54536.78654          14.699   0.004   I       
  54537.84744          14.7     0.003   I       
  54539.79077          14.714   0.003   I       
  54541.76051          14.72    0.003   I       
  54542.87853          14.706   0.003   I       
  54543.90462          14.712   0.003   I       
  54544.90222          14.706   0.003   I       
  54545.82681          14.712   0.003   I       
  54546.88533          14.711   0.003   I       
  54547.8961           14.713   0.003   I       
  54550.89588          14.728   0.003   I       
  54551.88899          14.718   0.003   I       
  54552.88223          14.719   0.003   I       
  54556.85017          14.71    0.003   I       
  54557.876430000004   14.716   0.003   I       
  54558.87293          14.719   0.003   I       
  54559.84061          14.722   0.003   I       
  54560.84091          14.714   0.003   I       
  54561.82981          14.705   0.003   I       
  54564.83413          14.7     0.003   I       
  54565.82307          14.709   0.003   I       
  54566.82511          14.716   0.003   I       
  54567.82544          14.717   0.003   I       
  54568.84777          14.721   0.003   I       
  54569.84169          14.718   0.003   I       
  54570.832389999996   14.71    0.003   I       
  54571.81613          14.71    0.003   I       
  54572.85395          14.713   0.003   I       
  54573.82961          14.717   0.003   I       
  54574.83177          14.718   0.003   I       
  54575.84054          14.712   0.003   I       
  54583.70068          14.713   0.004   I       
  54585.92676          14.719   0.004   I       
  54586.85267          14.717   0.003   I       
  54587.8333           14.708   0.003   I       
  54588.81633          14.711   0.003   I       
  54588.87695          17.363   0.009   V       
  54589.66194          14.707   0.003   I       
  54590.76654          14.709   0.003   I       
  54591.65433          14.713   0.003   I       
  54592.7597           14.722   0.003   I       
  54593.74501          14.717   0.003   I       
  54594.77354          14.717   0.003   I       
  54595.76128          14.71    0.003   I       
  54596.75046          14.704   0.003   I       
  54597.7817           14.699   0.003   I       
  54598.75104          14.699   0.003   I       
  54599.72687          14.697   0.003   I       
  54599.88647          17.326   0.009   V       
  54600.73609          14.701   0.003   I       
  54601.74061          14.704   0.003   I       
  54602.73483          14.708   0.003   I       
  54606.748550000004   14.711   0.003   I       
  54610.85174          14.708   0.003   I       
  54611.72228          14.707   0.003   I       
  54611.90887          14.709   0.003   I       
  54615.89899          14.714   0.004   I       
  54616.707800000004   14.711   0.003   I       
  54617.83089          14.71    0.004   I       
  54622.686499999996   14.712   0.003   I       
  54623.76649          14.705   0.003   I       
  54624.701759999996   14.704   0.004   I       
  54625.68687          14.71    0.003   I       
  54626.73735          14.698   0.004   I       
  54627.66602          14.713   0.003   I       
  54628.66033          14.72    0.003   I       
  54629.72543          14.72    0.003   I       
  54630.66231          14.722   0.003   I       
  54631.68379          14.713   0.003   I       
  54632.6838           14.713   0.003   I       
  54633.74082          14.705   0.003   I       
  54639.78625          14.725   0.003   I       
  54640.68619          14.721   0.003   I       
  54641.84274          14.729   0.004   I       
  54642.68464          14.706   0.003   I       
  54643.65062          14.699   0.003   I       
  54644.71776          14.708   0.003   I       
  54645.64922          14.711   0.003   I       
  54646.62095          14.721   0.003   I       
  54646.69727          17.38    0.009   V       
  54647.631349999996   14.724   0.003   I       
  54649.62549          14.712   0.003   I       
  54650.65385          14.714   0.003   I       
  54651.66874          14.713   0.003   I       
  54652.5979           14.706   0.003   I       
  54653.59178          14.71    0.003   I       
  54654.630919999996   14.707   0.003   I       
  54655.595180000004   14.706   0.003   I       
  54656.59824          14.719   0.003   I       
  54658.75563          14.714   0.004   I       
  54660.70517          14.709   0.003   I       
  54661.58774          14.706   0.003   I       
  54665.74951          14.722   0.004   I       
  54666.6549           14.708   0.003   I       
  54670.721040000004   14.717   0.004   I       
  54671.64447          14.718   0.003   I       
  54672.60397          14.711   0.003   I       
  54674.61083          14.716   0.003   I       
  54677.58303          14.707   0.003   I       
  54681.59864          14.716   0.003   I       
  54682.61585          14.718   0.003   I       
  54683.6128           14.716   0.004   I       
  54684.63087          14.706   0.003   I       
  54685.59853          14.707   0.003   I       
  54686.72733          14.708   0.003   I       
  54687.6458           14.711   0.003   I       
  54688.59199          14.715   0.003   I       
  54694.66727          14.715   0.004   I       
  54697.59321          14.723   0.004   I       
  54698.61942          14.732   0.003   I       
  54700.61449          14.719   0.003   I       
  54701.59738          14.726   0.004   I       
  54702.61234          14.716   0.003   I       
  54703.679579999996   14.707   0.004   I       
  54708.61312          14.721   0.004   I       
  54710.64829          14.71    0.003   I       
  54720.63058          14.702   0.003   I       
  54721.59944          14.706   0.004   I       
  54724.61387          14.708   0.003   I       
  54726.59069          14.715   0.004   I       
  54731.6402           14.716   0.004   I       
  54738.51618          14.715   0.004   I       
  54748.58505          14.714   0.004   I       
  54755.53884          14.714   0.004   I       
  54761.53533          14.714   0.004   I       
  54875.86808          14.709   0.003   I       
  54878.89831          14.712   0.003   I       
  54885.88006          14.715   0.003   I       
  54888.83175          14.725   0.003   I       
  54892.82746          14.721   0.003   I       
  54897.90618          14.725   0.003   I       
  54901.84933          14.715   0.003   I       
  54903.8487           14.724   0.003   I       
  54904.90694          14.732   0.003   I       
  54906.89839          14.719   0.003   I       
  54910.90494          14.713   0.003   I       
  54912.89147          14.718   0.003   I       
  54914.87281          14.715   0.003   I       
  54925.80536          14.705   0.003   I       
  54927.85927          14.728   0.003   I       
  54929.82796          14.719   0.003   I       
  54930.86129          14.726   0.003   I       
  54931.80509          14.723   0.003   I       
  54932.76034          14.715   0.003   I       
  54933.80865          14.711   0.003   I       
  54938.78368          14.728   0.003   I       
  54939.80904          14.732   0.003   I       
  54941.7631           14.72    0.003   I       
  54942.80392          14.71    0.003   I       
  54943.79644          14.715   0.003   I       
  54950.80909          14.708   0.003   I       
  54951.80033          14.704   0.003   I       
  54952.83607          14.702   0.003   I       
  54953.80068          14.707   0.003   I       
  54954.762520000004   14.703   0.003   I       
  54955.75838          14.71    0.003   I       
  55260.88278          14.744   0.007   I       
  55261.81374          14.751   0.007   I       
  55262.85132          14.717   0.008   I       
  55265.868220000004   14.709   0.007   I       
  55266.81459          14.707   0.007   I       
  55266.86395          17.316   0.013   V       
  55267.84179          14.714   0.007   I       
  55268.84425          14.723   0.007   I       
  55269.80792          14.729   0.007   I       
  55270.81361          14.745   0.007   I       
  55271.80909          14.74    0.007   I       
  55272.81427          14.725   0.007   I       
  55273.79926          14.717   0.007   I       
  55274.81777          14.715   0.007   I       
  55275.8041           14.738   0.007   I       
  55276.78228          14.731   0.007   I       
  55276.90975          14.723   0.007   I       
  55277.83777          14.725   0.007   I       
  55278.81439          14.715   0.007   I       
  55279.81564          14.732   0.007   I       
  55280.82226          14.751   0.007   I       
  55281.80217          14.733   0.007   I       
  55281.87691          17.411   0.012   V       
  55282.82489          14.714   0.007   I       
  55283.78498          14.718   0.007   I       
  55283.87633          14.703   0.007   I       
  55284.79061          14.702   0.007   I       
  55285.78143          14.699   0.007   I       
  55285.91143          14.693   0.007   I       
  55286.79706          14.721   0.008   I       
  55287.85024          14.73    0.007   I       
  55288.7756           14.708   0.007   I       
  55288.79982          17.332   0.018   V       
  55289.82748          14.699   0.007   I       
  55293.8554           14.715   0.007   I       
  55294.79878          14.737   0.007   I       
  55295.80168          14.709   0.007   I       
  55296.84125          14.744   0.007   I       
  55297.876019999996   14.744   0.007   I       
  55298.9164           14.732   0.007   I       
  55299.90148          14.715   0.004   I       
  55301.82717          14.693   0.007   I       
  55306.78722          14.721   0.007   I       
  55307.81239          14.704   0.007   I       
  55308.34794789       11.85824 0.01668 H       
  55308.35030773       11.52004 0.01854 Ks      
  55308.35330273       12.77899 0.01081 J       
  55309.23268848       11.81612 0.04484 H       
  55309.23489693       11.57059 0.04373 Ks      
  55309.23759635       12.79312 0.02149 J       
  55309.85594          14.687   0.007   I       
  55311.92506          14.688   0.007   I       
  55312.91449          14.713   0.007   I       
  55314.67433          14.696   0.008   I       
  55314.88895          14.716   0.007   I       
  55315.81507          14.707   0.007   I       
  55316.77315          14.711   0.008   I       
  55319.91463          14.721   0.008   I       
  55320.80872          14.721   0.007   I       
  55321.75557          14.706   0.007   I       
  55322.711            14.681   0.005   I       
  55322.92417          14.727   0.007   I       
  55323.86845          14.73    0.007   I       
  55324.79863          14.726   0.007   I       
  55325.71473          14.711   0.007   I       
  55325.91567          14.716   0.007   I       
  55326.84065          14.706   0.007   I       
  55327.78832          14.735   0.007   I       
  55328.29223051       11.84611 0.02142 H       
  55328.29748844       11.51205 0.02192 Ks      
  55328.30050283       12.77430 0.01533 J       
  55328.68756          14.738   0.005   I       
  55328.91105          14.748   0.007   I       
  55334.30639392       11.50345 0.01203 Ks      
  55334.31147348       11.50569 0.02346 Ks      
  55334.8405           14.725   0.007   I       
  55335.81506          14.706   0.007   I       
  55336.90158          14.733   0.007   I       
  55337.90202          14.72    0.007   I       
  55339.66081          14.721   0.007   I       
  55339.93618          14.729   0.007   I       
  55340.87805          14.717   0.007   I       
  55341.80888          14.724   0.007   I       
  55342.63683          14.74    0.008   I       
  55342.83267          14.695   0.007   I       
  55343.66645          14.704   0.007   I       
  55343.85981          14.691   0.007   I       
  55343.87254          14.687   0.007   I       
  55348.8071           14.706   0.007   I       
  55349.68743          14.696   0.007   I       
  55350.6954           14.731   0.008   I       
  55351.8205           14.718   0.007   I       
  55352.83565          14.73    0.007   I       
  55353.78391          14.734   0.007   I       
  55354.75984          14.725   0.007   I       
  55355.68999          14.707   0.007   I       
  55357.68777          14.694   0.007   I       
  55358.87049          14.707   0.007   I       
  55359.69202          14.705   0.007   I       
  55361.63886          14.726   0.008   I       
  55362.88489          14.701   0.007   I       
  55365.54537          14.694   0.008   I       
  55365.88293          14.701   0.007   I       
  55369.84012          14.717   0.007   I       
  55376.80427          14.708   0.007   I       
  55377.73678          14.719   0.007   I       
  55378.61122          14.711   0.007   I       
  55378.86772          14.698   0.007   I       
  55379.772450000004   14.7     0.005   I       
  55380.62998          14.703   0.005   I       
  55380.85479          14.696   0.007   I       
  55381.72981          14.718   0.007   I       
  55382.60514          14.714   0.007   I       
  55382.81245          14.702   0.007   I       
  55385.81507          14.749   0.005   I       
  55386.27530099       11.82779 0.03092 H       
  55386.27862607       11.49447 0.02917 Ks      
  55386.28254845       12.78321 0.02521 J       
  55386.31735282       11.51332 0.06904 Ks      
  55386.51857          14.73    0.007   I       
  55386.60064          14.727   0.007   I       
  55386.68513          14.749   0.007   I       
  55386.82937          14.748   0.007   I       
  55387.81241          14.716   0.007   I       
  55388.20731968       11.85716 0.02036 H       
  55388.21064675       11.49666 0.01928 Ks      
  55388.21465008       12.76805 0.01128 J       
  55388.29250903       11.83867 0.01865 H       
  55388.76899          14.729   0.007   I       
  55389.21627079       11.83851 0.01231 H       
  55389.21943052       11.50342 0.01517 Ks      
  55389.65661          14.7     0.007   I       
  55390.25766531       11.82964 0.01628 H       
  55390.602549999996   14.699   0.007   I       
  55391.507920000004   14.712   0.007   I       
  55391.837400000004   14.711   0.007   I       
  55392.77727          14.723   0.007   I       
  55393.75341          14.749   0.008   I       
  55396.667199999996   14.705   0.007   I       
  55397.7054           14.698   0.007   I       
  55403.48547          14.717   0.007   I       
  55403.67807          14.739   0.007   I       
  55404.54911          14.724   0.007   I       
  55404.74797          14.729   0.007   I       
  55405.76172          14.726   0.007   I       
  55407.61785          14.743   0.008   I       
  55408.53643          14.72    0.008   I       
  55408.73847          14.737   0.008   I       
  55409.74054          14.725   0.007   I       
  55410.74421          14.726   0.007   I       
  55411.75772          14.722   0.005   I       
  55412.67767          14.706   0.007   I       
  55414.77264          14.71    0.005   I       
  55418.11951734       11.85658 0.01663 H       
  55418.12277665       11.52132 0.01709 Ks      
  55418.1266833        12.78790 0.00884 J       
  55418.65277          14.73    0.005   I       
  55421.67263          14.711   0.007   I       
  55423.48931          14.705   0.005   I       
  55426.51829          14.718   0.007   I       
  55430.58851          14.726   0.007   I       
  55431.58351          14.716   0.007   I       
  55432.52944          14.725   0.008   I       
  55434.55448          14.716   0.007   I       
  55435.52143          14.723   0.007   I       
  55436.54648          14.731   0.007   I       
  55437.15692548       11.86865 0.02459 H       
  55437.16417094       12.77119 0.02544 J       
  55438.57912          14.728   0.007   I       
  55439.62077          14.732   0.007   I       
  55443.6349           14.714   0.007   I       
  55444.14132636       11.48212 0.02243 Ks      
  55444.6606           14.716   0.007   I       
  55445.05266273       11.45704 0.03108 Ks      
  55446.549549999996   14.738   0.007   I       
  55447.55981          14.72    0.007   I       
  55449.49276          14.732   0.007   I       
  55450.57114          14.71    0.007   I       
  55451.06716474       11.51491 0.01853 Ks      
  55453.53235          14.741   0.008   I       
  55457.6042           14.715   0.007   I       
  55459.49388          14.717   0.007   I       
  55460.51443          14.733   0.007   I       
  55461.54129          14.704   0.007   I       
  55462.59574          14.736   0.007   I       
  55465.55454          14.724   0.008   I       
  55467.57281          14.695   0.005   I       
  55469.53616          14.705   0.005   I       
  55470.55293          14.735   0.007   I       
  55471.55924          14.725   0.007   I       
  55472.51364          14.714   0.007   I       
  55472.59565          14.712   0.007   I       
  55473.55882          14.725   0.007   I       
  55476.54721          14.709   0.007   I       
  55478.52865          14.727   0.007   I       
  55480.53298          14.721   0.007   I       
  55481.50194          14.715   0.007   I       
  55485.54894          14.724   0.007   I       
  55486.53517          14.751   0.007   I       
  55487.51829          14.721   0.005   I       
  55488.50556          14.722   0.007   I       
  55489.49174          14.742   0.008   I       
  55490.49183          14.752   0.008   I       
  55493.51947          14.738   0.008   I       
  55495.50881          14.717   0.007   I       
  55497.50827          14.721   0.007   I       
  55499.51434          14.717   0.007   I       
  55504.50424          14.748   0.008   I       
  55598.881349999996   14.71    0.007   I       
  55599.88888          14.716   0.007   I       
  55600.87744          14.723   0.005   I       
  55616.90062          14.69    0.007   I       
  55622.89988          14.728   0.005   I       
  55625.83359          14.694   0.005   I       
  55627.82691          14.704   0.005   I       
  55628.90966          14.72    0.007   I       
  55629.83735          14.701   0.007   I       
  55631.86569          14.704   0.005   I       
  55633.82077          14.719   0.005   I       
  55634.81455          14.713   0.007   I       
  55637.85112          14.719   0.007   I       
  55639.81747          14.713   0.007   I       
  55639.89305          14.717   0.005   I       
  55640.79191          14.724   0.007   I       
  55640.87791          14.723   0.005   I       
  55641.79698          14.708   0.005   I       
  55642.76272          14.723   0.007   I       
  55642.85727          14.717   0.005   I       
  55642.87857          14.716   0.007   I       
  55643.78414          14.72    0.005   I       
  55643.83457          17.333   0.014   V       
  55643.8824           14.711   0.005   I       
  55644.79164          14.705   0.007   I       
  55644.90741          14.697   0.007   I       
  55648.77455          14.701   0.005   I       
  55648.88246          14.703   0.005   I       
  55649.77991          14.703   0.005   I       
  55649.88639          14.703   0.005   I       
  55650.77203          14.702   0.005   I       
  55650.87868          14.695   0.005   I       
  55651.7943           14.721   0.005   I       
  55651.8462           17.373   0.011   V       
  55651.91281          14.728   0.005   I       
  55652.8369           14.725   0.005   I       
  55653.87975          14.734   0.005   I       
  55653.89284          14.743   0.005   I       
  55654.8155           14.703   0.007   I       
  55654.89854          14.709   0.005   I       
  55655.80629          14.733   0.005   I       
  55655.89155          14.703   0.005   I       
  55656.84243          14.72    0.005   I       
  55657.80381          14.719   0.005   I       
  55657.89076          14.729   0.005   I       
  55658.79992          14.71    0.005   I       
  55658.89723          14.719   0.007   I       
  55659.75138          14.703   0.005   I       
  55659.82957          14.704   0.005   I       
  55659.91995          14.73    0.005   I       
  55660.80365          14.701   0.005   I       
  55660.91842          14.727   0.007   I       
  55662.79481          14.714   0.005   I       
  55662.89664          14.712   0.005   I       
  55664.75895          14.733   0.008   I       
  55664.82931          17.36    0.011   V       
  55664.86099          14.704   0.007   I       
  55665.74185          14.712   0.007   I       
  55665.85199          14.694   0.005   I       
  55667.72227          14.725   0.005   I       
  55667.92567          14.745   0.005   I       
  55668.92805          14.732   0.007   I       
  55669.9227           14.748   0.007   I       
  55670.78831          17.346   0.015   V       
  55670.89746          14.71    0.007   I       
  55675.77393          14.727   0.005   I       
  55676.70055          14.73    0.004   I       
  55676.87948          14.74    0.005   I       
  55677.82864          14.714   0.005   I       
  55679.74044          14.738   0.005   I       
  55679.76514          17.377   0.012   V       
  55679.92373          14.727   0.005   I       
  55680.82665          14.713   0.005   I       
  55681.71467          14.702   0.005   I       
  55681.90157          14.726   0.005   I       
  55682.79457          14.704   0.005   I       
  55683.7696           14.701   0.005   I       
  55683.7755           17.315   0.011   V       
  55684.68162          14.701   0.005   I       
  55684.89293          14.725   0.005   I       
  55685.85994          14.725   0.005   I       
  55686.76376          14.698   0.005   I       
  55687.65774          14.686   0.007   I       
  55687.80405          17.333   0.011   V       
  55687.84815          14.713   0.004   I       
  55689.77698          14.706   0.005   I       
  55690.76765          14.704   0.005   I       
  55691.68964          14.688   0.005   I       
  55691.88005          14.7     0.005   I       
  55692.69314          17.323   0.012   V       
  55692.78176          14.696   0.005   I       
  55692.94057          14.712   0.007   I       
  55693.80613          14.732   0.005   I       
  55694.62676          14.694   0.007   I       
  55694.81446          14.713   0.005   I       
  55695.63491          14.683   0.007   I       
  55695.854269999996   14.71    0.005   I       
  55696.66119          14.697   0.007   I       
  55696.67019          17.319   0.014   V       
  55696.84216          14.698   0.005   I       
  55697.67672          14.679   0.007   I       
  55697.8443           14.717   0.005   I       
  55698.68381          14.679   0.007   I       
  55698.84379          14.698   0.005   I       
  55699.318384         11.51005 0.01270 Ks      
  55703.78333          14.703   0.008   I       
  55705.8219           14.706   0.007   I       
  55706.75664          14.696   0.007   I       
  55707.65179          14.703   0.005   I       
  55707.6716           17.337   0.012   V       
  55707.817240000004   14.72    0.005   I       
  55708.62472          14.742   0.008   I       
  55708.81955          14.707   0.007   I       
  55709.66651          14.695   0.004   I       
  55712.72352          14.69    0.005   I       
  55712.92121          14.687   0.005   I       
  55714.60145          14.699   0.007   I       
  55714.61587          14.698   0.007   I       
  55715.67345          14.705   0.005   I       
  55715.84863          14.693   0.005   I       
  55716.64168          17.331   0.011   V       
  55716.74544          14.7     0.005   I       
  55716.9163           14.685   0.007   I       
  55721.820139999996   14.702   0.005   I       
  55722.64662          14.716   0.005   I       
  55723.54772          14.708   0.007   I       
  55723.72528          14.708   0.005   I       
  55724.54451          14.724   0.007   I       
  55724.7583           17.344   0.014   V       
  55724.77481          14.733   0.005   I       
  55725.6999           14.715   0.005   I       
  55726.60211          14.71    0.007   I       
  55726.77283          14.725   0.008   I       
  55734.75422          14.731   0.008   I       
  55735.68093          14.706   0.007   I       
  55735.88356          14.71    0.007   I       
  55736.62179          14.728   0.005   I       
  55736.83572          14.726   0.005   I       
  55737.63177          14.723   0.005   I       
  55737.80721          14.71    0.005   I       
  55738.65893          14.721   0.005   I       
  55739.49647          14.712   0.007   I       
  55739.54396          14.711   0.007   I       
  55739.6005           14.713   0.005   I       
  55739.66405          14.712   0.005   I       
  55739.67442          17.345   0.011   V       
  55739.72946          14.707   0.005   I       
  55739.80123          14.712   0.005   I       
  55740.65681          14.71    0.007   I       
  55740.72715          14.715   0.007   I       
  55740.788440000004   14.72    0.005   I       
  55740.86679          14.701   0.007   I       
  55741.49853          14.711   0.007   I       
  55741.57253          14.72    0.007   I       
  55741.65792          14.728   0.007   I       
  55741.75106          14.734   0.005   I       
  55741.83715          14.734   0.005   I       
  55742.51484          14.723   0.007   I       
  55742.55786          14.734   0.005   I       
  55742.59304          14.718   0.007   I       
  55742.67084          14.719   0.005   I       
  55742.77039          14.739   0.005   I       
  55743.64268          14.746   0.007   I       
  55743.81965          14.726   0.007   I       
  55744.57776          14.724   0.007   I       
  55744.68761          17.376   0.011   V       
  55744.7963           14.723   0.005   I       
  55745.75289          14.705   0.005   I       
  55746.59865          14.701   0.005   I       
  55746.78055          14.7     0.007   I       
  55747.678570000004   14.721   0.007   I       
  55748.64378          17.34    0.01    V       
  55748.65851          14.696   0.005   I       
  55749.61855          14.699   0.005   I       
  55749.78452          14.715   0.007   I       
  55753.57412          14.725   0.008   I       
  55759.8227           14.694   0.007   I       
  55760.57518          14.702   0.007   I       
  55760.76453          14.701   0.005   I       
  55761.59373          14.715   0.004   I       
  55762.62006          14.724   0.007   I       
  55763.49038          14.721   0.005   I       
  55763.67685          14.722   0.005   I       
  55764.50005          14.724   0.005   I       
  55764.67033          14.725   0.005   I       
  55765.54148          14.701   0.005   I       
  55765.74127          14.703   0.005   I       
  55766.55017          17.336   0.011   V       
  55766.614199999996   14.701   0.005   I       
  55767.48712          14.708   0.007   I       
  55767.6992           14.712   0.007   I       
  55768.52952          14.709   0.005   I       
  55768.728409999996   14.722   0.005   I       
  55769.567259999996   14.715   0.005   I       
  55769.77319          14.728   0.007   I       
  55770.6923           17.402   0.012   V       
  55775.19422126       13.44413 0.01366 Y       
  55775.19778589       14.11180 0.01391 Z       
  55775.63934          14.734   0.007   I       
  55776.72489          14.722   0.007   I       
  55777.65868          14.712   0.005   I       
  55778.22134128       11.51674 0.01831 Ks      
  55778.56292          14.711   0.007   I       
  55779.69972          14.706   0.005   I       
  55785.52157          14.71    0.007   I       
  55785.71268          14.707   0.007   I       
  55786.65911          14.711   0.005   I       
  55787.4928           14.707   0.005   I       
  55787.50759          17.358   0.014   V       
  55787.69218          14.708   0.005   I       
  55788.61061          14.714   0.007   I       
  55790.48921          14.721   0.007   I       
  55790.67118          14.711   0.005   I       
  55793.49266          14.71    0.007   I       
  55793.50568          17.329   0.012   V       
  55793.67815          14.703   0.005   I       
  55794.59212          14.715   0.007   I       
  55795.58761          14.741   0.007   I       
  55796.56924          14.714   0.007   I       
  55798.68959          14.713   0.007   I       
  55801.49085          17.317   0.013   V       
  55801.65352          14.713   0.007   I       
  55803.53883          14.758   0.008   I       
  55804.48891          17.373   0.011   V       
  55804.63597          14.725   0.007   I       
  55805.59762          14.73    0.005   I       
  55806.09393965       11.53047 0.02078 Ks      
  55807.55359          14.737   0.007   I       
  55812.54069          14.738   0.007   I       
  55813.52319          14.721   0.007   I       
  55815.48032          14.727   0.007   I       
  55815.57936          17.391   0.013   V       
  55815.65521          14.75    0.005   I       
  55816.6285           14.723   0.007   I       
  55817.630189999996   14.721   0.007   I       
  55818.612890000004   14.726   0.007   I       
  55819.62017          14.72    0.005   I       
  55820.05658486       11.52148 0.02518 Ks      
  55820.0937478        11.51495 0.02247 Ks      
  55820.53413          17.366   0.012   V       
  55820.59678          14.728   0.007   I       
  55822.55565          14.742   0.007   I       
  55823.48494          14.751   0.007   I       
  55823.57585          14.743   0.007   I       
  55824.07704931       11.46604 0.02950 Ks      
  55824.50005          14.723   0.007   I       
  55824.59509          14.726   0.005   I       
  55825.51462          14.737   0.007   I       
  55825.61891          14.711   0.007   I       
  55826.04342235       11.50920 0.01662 Ks      
  55826.11224596       11.51257 0.02098 Ks      
  55826.54439          14.731   0.007   I       
  55827.48399          14.732   0.007   I       
  55827.56294          14.723   0.007   I       
  55828.4837           14.72    0.007   I       
  55828.57296          14.736   0.005   I       
  55829.49891          14.738   0.007   I       
  55829.58385          14.727   0.005   I       
  55830.52093          14.731   0.005   I       
  55830.59705          14.723   0.005   I       
  55831.56863          14.721   0.005   I       
  55832.51448          14.732   0.005   I       
  55832.59369          14.699   0.007   I       
  55833.55202          14.72    0.005   I       
  55834.4984           17.4     0.011   V       
  55834.51164          14.733   0.005   I       
  55834.58868          14.71    0.005   I       
  55836.48631          14.731   0.007   I       
  55836.56027          14.719   0.007   I       
  55839.01889587       11.51898 0.01592 Ks      
  55839.51641          14.718   0.007   I       
  55839.59003          14.718   0.007   I       
  55840.07099224       11.55241 0.02629 Ks      
  55840.55192          14.732   0.005   I       
  55841.07167951       11.53671 0.01505 Ks      
  55841.48645          14.743   0.007   I       
  55841.57051          14.747   0.007   I       
  55842.52845          14.76    0.008   I       
  55843.48645          14.729   0.007   I       
  55843.5707           14.721   0.007   I       
  55844.51509          14.729   0.007   I       
  55844.593609999996   14.75    0.008   I       
  55845.55499          14.724   0.007   I       
  55846.5182           14.744   0.007   I       
  55847.05338159       11.50519 0.01855 Ks      
  55850.54192          14.718   0.005   I       
  55851.50524          14.718   0.005   I       
  55852.53307          14.739   0.007   I       
  55854.52572          14.75    0.007   I       
  55856.027234         11.50935 0.01709 Ks      
  55857.01397056       11.51661 0.01441 Ks      
  55857.53037          14.711   0.007   I       
  55859.52351          14.722   0.007   I       
  55860.5366           14.733   0.007   I       
  55862.50153          14.738   0.007   I       
  55866.51689          14.736   0.007   I       
  55867.52038          14.718   0.007   I       
  55868.52136          14.718   0.007   I       
  55869.51229          14.758   0.007   I       
  55870.51796          14.706   0.005   I       
  55971.86447          15.774   0.009   I       
  55976.882620000004   15.952   0.009   I       
  55977.88014          15.992   0.011   I       
  55978.89043          16.036   0.011   I       
  55979.89498          16.088   0.015   I       
  55982.8329           16.227   0.012   I       
  55983.83608          16.277   0.013   I       
  55984.83269          16.294   0.012   I       
  55985.81819          16.352   0.015   I       
  55985.88444          19.015   0.041   V       
  55985.89531          16.34    0.013   I       
  55986.87129          16.407   0.012   I       
  55987.8477           16.462   0.013   I       
  55988.83781          16.518   0.018   I       
  55989.81862          16.557   0.015   I       
  55989.89841          16.574   0.018   I       
  55990.86611          16.612   0.015   I       
  55991.84061          16.647   0.015   I       
  55992.38553089       13.58488 0.02257 Ks      
  55992.81173          16.73    0.018   I       
  55993.80013          16.782   0.024   I       
  55993.8778           16.811   0.019   I       
  55994.84617          16.847   0.018   I       
  55995.79572          16.917   0.022   I       
  55995.8714           16.921   0.018   I       
  55996.81406          16.977   0.021   I       
  55996.86083          19.67    0.081   V       
  55996.8984           16.985   0.018   I       
  55997.84614          17.028   0.022   I       
  55998.79619          17.126   0.026   I       
  55998.88665          17.131   0.022   I       
  55999.81895          17.196   0.025   I       
  55999.90569          17.185   0.022   I       
  56003.90236          17.486   0.037   I       
  56004.29447437       14.40494 0.03130 Ks      
  56004.29936884       14.42985 0.03635 Ks      
  56004.83713          17.532   0.029   I       
  56005.7641           17.667   0.035   I       
  56005.85367          17.705   0.038   I       
  56006.79277          17.728   0.031   I       
  56006.85179          20.75    0.122   V       
  56006.89075          17.729   0.031   I       
  56007.34781756       14.66124 0.02624 Ks      
  56007.35352482       14.65277 0.05802 Ks      
  56007.79405          17.822   0.041   I       
  56007.88922          17.802   0.037   I       
  56008.78764          17.872   0.041   I       
  56008.88412          17.888   0.038   I       
  56009.7891           17.982   0.038   I       
  56009.88443          17.991   0.038   I       
  56010.78077          18.047   0.038   I       
  56010.87895          18.07    0.034   I       
  56011.76685          18.122   0.05    I       
  56011.86002          20.857   0.154   V       
  56011.88478          18.113   0.061   I       
  56012.33929516       15.18901 0.04782 Ks      
  56012.785130000004   18.307   0.054   I       
  56012.88253          18.268   0.038   I       
  56013.77925          18.288   0.05    I       
  56013.88145          18.288   0.05    I       
  56014.7562           18.364   0.063   I       
  56014.85474          18.366   0.057   I       
  56015.73335          18.457   0.064   I       
  56015.81151          18.42    0.045   I       
  56015.9013           18.452   0.05    I       
  56016.79414          18.452   0.056   I       
  56016.8976           18.351   0.048   I       
  56017.78051          18.459   0.056   I       
  56017.85441          21.573   0.241   V       
  56017.87726          18.41    0.044   I       
  56018.76888          18.409   0.069   I       
  56018.847649999996   18.512   0.063   I       
  56019.74748          18.405   0.08    I       
  56019.84412          18.551   0.056   I       
  56019.92183          18.475   0.061   I       
  56020.28130269       15.74174 0.06174 Ks      
  56020.28663943       15.54445 0.07095 Ks      
  56020.7793           18.558   0.063   I       
  56020.87425          18.452   0.05    I       
  56021.7253           18.496   0.088   I       
  56021.80232          18.485   0.063   I       
  56021.89925          18.506   0.056   I       
  56022.75091          18.378   0.067   I       
  56022.82814          18.495   0.066   I       
  56022.83757          21.185   0.299   V       
  56022.92723          18.469   0.092   I       
  56023.78503          18.435   0.061   I       
  56023.8671           18.368   0.056   I       
  56024.74234          18.255   0.069   I       
  56024.843            18.404   0.056   I       
  56025.72662          18.276   0.086   I       
  56025.80711          18.25    0.078   I       
  56026.70061          18.137   0.085   I       
  56031.80844          17.787   0.037   I       
  56032.73814          17.702   0.034   I       
  56032.75885          20.275   0.097   V       
  56032.91844          17.721   0.031   I       
  56033.86979          17.603   0.028   I       
  56034.79944          17.521   0.022   I       
  56036.71418          17.389   0.026   I       
  56036.78324          20.182   0.092   V       
  56036.93615          17.331   0.037   I       
  56037.89665          17.266   0.024   I       
  56038.85821          17.222   0.021   I       
  56039.85305          17.14    0.022   I       
  56040.81952          17.06    0.021   I       
  56040.8516           19.831   0.057   V       
  56041.77139          16.976   0.019   I       
  56045.91024          16.755   0.018   I       
  56047.7334           16.661   0.013   I       
  56047.92749          16.666   0.015   I       
  56048.85813          16.603   0.015   I       
  56049.78572          16.567   0.012   I       
  56049.79349          19.254   0.033   V       
  56050.67212          16.535   0.018   I       
  56050.8601           16.504   0.015   I       
  56052.66945          16.408   0.016   I       
  56052.844750000004   16.403   0.013   I       
  56053.70104          16.346   0.015   I       
  56053.892850000004   16.341   0.015   I       
  56058.73311          16.155   0.016   I       
  56058.903229999996   16.136   0.012   I       
  56059.78808          16.11    0.011   I       
  56059.797959999996   18.801   0.028   V       
  56060.79534          16.069   0.011   I       
  56061.68784          16.022   0.012   I       
  56061.86564          16.026   0.011   I       
  56062.7363           15.963   0.012   I       
  56062.91368          15.976   0.011   I       
  56063.90248          15.932   0.009   I       
  56064.78509          18.56    0.018   V       
  56064.83179          15.881   0.009   I       
  56065.66194          15.866   0.011   I       
  56065.84149          15.867   0.009   I       
  56066.76557          15.863   0.008   I       
  56066.93854          15.869   0.009   I       
  56067.75107          15.826   0.009   I       
  56067.91794          15.822   0.009   I       
  56068.76766          15.774   0.008   I       
  56069.72072          15.747   0.008   I       
  56069.90812          15.771   0.008   I       
  56070.70638          15.704   0.009   I       
  56070.88338          15.718   0.008   I       
  56071.681899999996   15.683   0.009   I       
  56071.86157          15.687   0.008   I       
  56075.6621           15.583   0.008   I       
  56075.84525          15.585   0.008   I       
  56076.70339          15.551   0.008   I       
  56076.71108          18.186   0.015   V       
  56076.88769          15.507   0.008   I       
  56077.83435          15.527   0.008   I       
  56078.63624          15.505   0.008   I       
  56078.81722          15.496   0.008   I       
  56079.61415          15.469   0.008   I       
  56079.80477          15.461   0.008   I       
  56080.5845           15.426   0.008   I       
  56080.75033          15.432   0.008   I       
  56080.93055          15.417   0.008   I       
  56081.70439          15.4     0.008   I       
  56081.88023          15.389   0.008   I       
  56082.70179          15.395   0.009   I       
  56082.89597          15.377   0.011   I       
  56085.69657          15.324   0.008   I       
  56085.86576          15.332   0.011   I       
  56086.14795668       12.11498 0.01611 Ks      
  56086.6424           15.32    0.007   I       
  56086.70422          17.924   0.019   V       
  56086.82349          15.298   0.007   I       
  56087.61602          15.289   0.007   I       
  56088.58834          15.252   0.007   I       
  56089.18278951       12.01519 0.01983 Ks      
  56089.66959          15.235   0.007   I       
  56089.91774          15.23    0.008   I       
  56092.78289          15.172   0.007   I       
  56093.61917          15.143   0.007   I       
  56093.71302          17.772   0.014   V       
  56093.81937          15.147   0.007   I       
  56094.14493266       11.93926 0.02610 Ks      
  56094.66813          15.129   0.007   I       
  56094.84297          15.128   0.007   I       
  56095.11591168       11.91431 0.02247 Ks      
  56095.26054976       11.93430 0.01537 Ks      
  56096.66268          15.083   0.007   I       
  56096.85671          15.105   0.008   I       
  56097.79108          15.084   0.007   I       
  56098.5845           15.063   0.007   I       
  56098.76345          15.06    0.007   I       
  56099.64271          15.054   0.008   I       
  56100.11598982       11.84836 0.01227 Ks      
  56100.61296          15.023   0.007   I       
  56100.658410000004   17.657   0.011   V       
  56100.79747          15.033   0.007   I       
  56101.56464          15.021   0.007   I       
  56101.74215          15.033   0.007   I       
  56102.0689022        11.82005 0.02922 Ks      
  56102.528959999996   15.015   0.008   I       
  56102.7038           15.025   0.007   I       
  56102.8615           15.026   0.007   I       
  56103.61193          15.004   0.007   I       
  56103.81698          15.004   0.007   I       
  56104.60606          17.645   0.012   V       
  56104.77411          14.994   0.005   I       
  56105.53179          14.959   0.007   I       
  56105.72159          14.961   0.007   I       
  56108.53152          14.931   0.007   I       
  56108.71668          14.934   0.005   I       
  56108.8736           14.912   0.005   I       
  56109.70677          14.926   0.005   I       
  56109.8677           14.918   0.007   I       
  56112.21917309       11.66992 0.01264 Ks      
  56113.18315786       11.67738 0.01852 Ks      
  56113.67178          14.876   0.007   I       
  56113.82703          14.873   0.007   I       
  56114.07992351       11.64903 0.02145 Ks      
  56114.6866           14.853   0.007   I       
  56114.85208          14.861   0.007   I       
  56115.09577689       11.63852 0.01665 Ks      
  56115.17584347       11.65606 0.02085 Ks      
  56115.63385          14.838   0.007   I       
  56116.2219908        11.65782 0.01907 Ks      
  56116.49561          14.826   0.005   I       
  56116.63277          17.472   0.011   V       
  56116.67434          14.844   0.005   I       
  56116.83681          14.847   0.005   I       
  56117.656            14.834   0.005   I       
  56117.81046          14.836   0.007   I       
  56118.58625          14.82    0.005   I       
  56118.7725           14.83    0.005   I       
  56119.54952          14.812   0.007   I       
  56120.5633           14.839   0.007   I       
  56120.76112          14.814   0.007   I       
  56121.55336          14.8     0.005   I       
  56121.58791          17.428   0.01    V       
  56121.72254          14.814   0.005   I       
  56123.18047217       11.60401 0.01625 Ks      
  56123.60125          14.784   0.007   I       
  56123.77069          14.78    0.005   I       
  56124.58681          14.776   0.005   I       
  56124.779389999996   14.784   0.007   I       
  56125.15882042       11.56531 0.01479 Ks      
  56125.59151          14.757   0.005   I       
  56125.78731          14.762   0.005   I       
  56126.09263688       11.53375 0.02135 Ks      
  56126.62227          14.765   0.005   I       
  56126.63377          17.378   0.012   V       
  56127.03324742       11.54477 0.02117 Ks      
  56127.27168149       11.56847 0.01849 Ks      
  56127.522039999996   14.755   0.005   I       
  56128.17067863       11.52722 0.04988 Ks      
  56128.54381          14.759   0.005   I       
  56129.16189427       11.53551 0.01730 Ks      
  56129.66198          14.76    0.005   I       
  56130.07284462       11.54884 0.01113 Ks      
  56130.19080416       11.52152 0.01966 Ks      
  56131.0382301        11.55656 0.01909 Ks      
  56131.61845          14.748   0.004   I       
  56132.64101          14.743   0.007   I       
  56133.584820000004   14.73    0.007   I       
  56134.50748          14.723   0.007   I       
  56134.64734          17.359   0.013   V       
  56134.7137           14.748   0.007   I       
  56135.11961646       11.54269 0.02414 Ks      
  56135.69225          14.722   0.005   I       
  56136.61258          14.758   0.007   I       
  56140.12616282       11.50183 0.01821 Ks      
  56140.48227          14.703   0.007   I       
  56140.66207          14.714   0.007   I       
  56141.00626404       11.52059 0.01262 Ks      
  56141.10791318       11.48291 0.01773 Ks      
  56141.50931          14.717   0.005   I       
  56141.61564          17.335   0.021   V       
  56141.6825           14.711   0.005   I       
  56142.55176          14.711   0.007   I       
  56143.97843511       11.50989 0.01542 Ks      
  56144.01015623       11.48241 0.01763 Ks      
  56144.19366505       11.50967 0.01495 Ks      
  56147.56667          14.716   0.005   I       
  56148.49821          14.706   0.005   I       
  56148.68211          14.72    0.005   I       
  56150.53744          14.688   0.005   I       
  56151.5413           14.708   0.007   I       
  56151.70371          14.7     0.007   I       
  56152.59278          14.687   0.005   I       
  56154.528529999996   14.696   0.005   I       
  56154.56377          17.326   0.012   V       
  56155.02441862       11.47961 0.01748 Ks      
  56157.00822598       11.50103 0.02383 Ks      
  56157.06602088       11.47858 0.02558 Ks      
  56157.18035984       11.48979 0.03929 Ks      
  56157.67787          14.696   0.005   I       
  56158.05678787       11.51208 0.01525 Ks      
  56158.18137472       11.48753 0.01867 Ks      
  56158.61818          14.688   0.005   I       
  56159.524900000004   14.705   0.007   I       
  56160.50611          14.692   0.005   I       
  56160.71595          14.712   0.005   I       
  56161.57869          17.366   0.013   V       
  56161.60858          14.718   0.005   I       
  56164.5956           14.71    0.007   I       
  56167.58992          14.712   0.007   I       
  56168.12079094       11.49986 0.01621 Ks      
  56168.6065           14.701   0.005   I       
  56169.51977          17.338   0.02    V       
  56169.59574          14.721   0.005   I       
  56170.05758389       11.49079 0.02045 Ks      
  56171.550820000004   14.707   0.005   I       
  56172.13605668       11.51496 0.01501 Ks      
  56172.50956          14.726   0.005   I       
  56174.64817          14.701   0.007   I       
  56175.63975          14.691   0.005   I       
  56179.63059          14.691   0.005   I       
  56180.61626          14.702   0.005   I       
  56181.50795          17.32    0.011   V       
  56181.5745           14.708   0.005   I       
  56182.09054744       11.49957 0.02182 Ks      
  56182.58578          14.71    0.005   I       
  56183.0235648        11.50925 0.02327 Ks      
  56183.6345           14.723   0.005   I       
  56185.582389999996   14.73    0.005   I       
  56186.5921           14.715   0.005   I       
  56191.48981          14.724   0.007   I       
  56195.04407198       11.467   0.01773 Ks      
  56195.48399          14.7     0.005   I       
  56195.5745           14.714   0.005   I       
  56196.02900835       11.47557 0.02070 Ks      
  56196.48495          14.71    0.005   I       
  56196.505040000004   17.337   0.013   V       
  56196.57201          14.707   0.005   I       
  56197.03789157       11.48182 0.01665 Ks      
  56197.48539          14.694   0.007   I       
  56197.57339          14.707   0.005   I       
  56198.06640196       11.50101 0.02164 Ks      
  56198.59292          14.741   0.007   I       
  56200.6131           14.709   0.007   I       
  56202.55412          14.734   0.007   I       
  56203.55742          14.708   0.007   I       
  56204.50417          14.706   0.005   I       
  56204.58755          14.711   0.005   I       
  56205.53377          14.715   0.005   I       
  56205.60803          14.709   0.005   I       
  56209.55264          14.736   0.007   I       
  56210.50468          14.705   0.005   I       
  56210.58191          14.712   0.005   I       
  56211.53197          14.728   0.005   I       
  56212.53126          14.723   0.005   I       
  56213.56023          14.714   0.007   I       
  56214.5408           14.705   0.005   I       
  56216.54037          14.712   0.005   I       
  56216.58204          14.716   0.007   I       
  56217.56346          14.717   0.005   I       
  56218.54847          14.706   0.005   I       
  56223.5152           14.719   0.007   I       
  56224.5022           14.751   0.007   I       
  56227.52015          14.707   0.005   I       
  56232.50567          14.721   0.007   I       
  56234.52875          14.736   0.007   I       
  56239.51495          14.706   0.007   I       
  56334.85781          14.69    0.005   I       
  56334.89191          14.703   0.007   I       
  56335.86934          14.691   0.005   I       
  56337.88167          14.697   0.005   I       
  56338.85925          14.706   0.005   I       
  56339.87565          14.704   0.005   I       
  56340.88579          14.708   0.005   I       
  56343.8956           14.684   0.007   I       
  56345.8355           14.714   0.005   I       
  56347.84427          14.702   0.005   I       
  56348.83824          14.682   0.005   I       
  56349.85041          14.7     0.005   I       
  56350.85073          14.695   0.005   I       
  56351.85395          14.703   0.005   I       
  56352.85364          14.69    0.005   I       
  56353.82869          14.722   0.005   I       
  56354.84458          14.71    0.005   I       
  56358.86131          14.706   0.005   I       
  56360.84676          14.711   0.005   I       
  56361.8323           14.711   0.005   I       
  56362.83016          14.699   0.005   I       
  56362.85619          14.695   0.005   I       
  56363.82598          14.698   0.005   I       
  56364.32863556       11.49974 0.02099 Ks      
  56365.32767122       11.49591 0.03725 Ks      
  56366.33260606       11.50981 0.01571 Ks      
  56366.35183999       11.50694 0.01004 Ks      
  56367.32149782       11.51631 0.02455 Ks      
  56367.84481          14.703   0.005   I       
  56368.33011595       11.50896 0.01966 Ks      
  56368.78093          14.702   0.005   I       
  56368.87324          14.71    0.005   I       
  56369.80235          14.705   0.005   I       
  56369.90018          14.705   0.005   I       
  56370.38460693       11.49293 0.01814 Ks      
  56370.8454           14.693   0.005   I       
  56371.770319999996   14.707   0.005   I       
  56371.8193           17.346   0.01    V       
  56371.85847          14.71    0.005   I       
  56372.7632           14.698   0.005   I       
  56372.79876          17.334   0.01    V       
  56372.85179          14.695   0.005   I       
  56373.30977856       11.50816 0.01819 Ks      
  56373.38158015       11.50411 0.01945 Ks      
  56373.78001          14.699   0.005   I       
  56373.86872          14.682   0.005   I       
  56374.783840000004   14.692   0.005   I       
  56374.87507          14.686   0.005   I       
  56375.30003051       11.49984 0.01772 Ks      
  56375.78296          14.704   0.005   I       
  56375.89031          14.689   0.005   I       
  56376.79706          14.705   0.005   I       
  56376.88842          14.708   0.005   I       
  56377.81846          14.718   0.005   I       
  56377.89883          14.726   0.005   I       
  56378.28751089       11.49569 0.01365 Ks      
  56378.81402          14.734   0.005   I       
  56378.89452          14.737   0.005   I       
  56379.8102           14.711   0.005   I       
  56379.89623          14.72    0.005   I       
  56380.79141          14.709   0.005   I       
  56380.895749999996   14.699   0.005   I       
  56381.82256          14.71    0.005   I       
  56381.90163          14.709   0.005   I       
  56382.8063           14.694   0.005   I       
  56382.88617          14.698   0.005   I       
  56386.81196          14.705   0.005   I       
  56386.90947          14.693   0.005   I       
  56387.71599          14.7     0.005   I       
  56387.8016           14.712   0.005   I       
  56387.88041          14.697   0.005   I       
  56388.72094          14.701   0.005   I       
  56388.82263          14.706   0.005   I       
  56388.8443           17.357   0.011   V       
  56389.72593          14.699   0.005   I       
  56389.80331          14.716   0.005   I       
  56389.87882          14.708   0.005   I       
  56390.75722          14.714   0.005   I       
  56390.84353          14.714   0.005   I       
  56391.71764          14.716   0.007   I       
  56391.75071          17.322   0.012   V       
  56393.71216          14.707   0.005   I       
  56393.90282          14.685   0.005   I       
  56394.86146          14.704   0.005   I       
  56395.82424          14.728   0.005   I       
  56396.73164          17.383   0.01    V       
  56396.77079          14.736   0.005   I       
  56397.71182          14.727   0.005   I       
  56397.8879           14.745   0.005   I       
  56398.81894          14.741   0.005   I       
  56399.72503          14.715   0.005   I       
  56400.68336          14.72    0.005   I       
  56400.77827          17.342   0.01    V       
  56400.90042          14.726   0.005   I       
  56401.83423          14.715   0.005   I       
  56402.7454           14.717   0.005   I       
  56403.83479          14.719   0.005   I       
  56404.77005          14.732   0.005   I       
  56404.87777          17.374   0.009   V       
  56405.82941          14.719   0.005   I       
  56406.77822          14.71    0.007   I       
  56407.72706          14.709   0.005   I       
  56407.90273          14.729   0.005   I       
  56408.83798          14.712   0.005   I       
  56415.72514          14.708   0.005   I       
  56415.91817          14.714   0.005   I       
  56416.8142           14.71    0.005   I       
  56417.72946          14.689   0.005   I       
  56417.90404          14.714   0.005   I       
  56418.75113          14.72    0.005   I       
  56418.80937          17.357   0.01    V       
  56418.92563          14.72    0.005   I       
  56419.812359999996   14.714   0.005   I       
  56420.66709          14.728   0.005   I       
  56420.83878          14.748   0.005   I       
  56421.84718          14.725   0.005   I       
  56422.40171004       11.50058 0.02381 Ks      
  56422.79282          14.732   0.005   I       
  56422.81851          17.369   0.012   V       
  56423.78094          14.714   0.005   I       
  56424.6291           14.693   0.005   I       
  56424.82255          14.741   0.005   I       
  56426.66956          14.703   0.005   I       
  56426.91001          14.722   0.005   I       
  56427.903529999996   14.711   0.005   I       
  56428.7096           14.717   0.007   I       
  56428.89782          14.717   0.005   I       
  56431.69839          14.702   0.007   I       
  56431.7042           17.328   0.012   V       
  56431.88334          14.717   0.005   I       
  56432.73277          14.695   0.005   I       
  56432.90515          14.72    0.005   I       
  56433.70964          14.704   0.005   I       
  56434.63043          14.698   0.007   I       
  56434.814360000004   14.709   0.005   I       
  56435.66091          14.698   0.005   I       
  56435.72544          17.327   0.012   V       
  56435.849            14.727   0.005   I       
  56436.64734          14.697   0.005   I       
  56436.83744          14.729   0.005   I       
  56437.93417          14.725   0.007   I       
  56441.70597          14.704   0.007   I       
  56441.87608          14.713   0.005   I       
  56442.65261          14.699   0.005   I       
  56442.83692          14.725   0.005   I       
  56443.64442          14.71    0.005   I       
  56443.75811          14.723   0.005   I       
  56444.71772          14.694   0.005   I       
  56444.74705          17.337   0.011   V       
  56444.856719999996   14.716   0.005   I       
  56445.66011          14.709   0.005   I       
  56445.86678          14.729   0.007   I       
  56446.64756          14.721   0.005   I       
  56446.83733          14.753   0.005   I       
  56447.62172          14.722   0.005   I       
  56447.80874          14.76    0.005   I       
  56448.57134          14.721   0.005   I       
  56448.721919999996   17.375   0.01    V       
  56448.75322          14.74    0.005   I       
  56448.92068          14.741   0.007   I       
  56449.69507          14.716   0.005   I       
  56449.87899          14.746   0.005   I       
  56450.64739          14.709   0.005   I       
  56450.8296           14.735   0.005   I       
  56451.59687          14.721   0.005   I       
  56451.78197          14.72    0.005   I       
  56452.55138          14.713   0.005   I       
  56452.76842          17.399   0.009   V       
  56452.78636          14.738   0.005   I       
  56454.56794          14.736   0.005   I       
  56454.75451          14.74    0.005   I       
  56454.91756          14.732   0.005   I       
  56456.53926          14.72    0.005   I       
  56456.72133          14.73    0.005   I       
  56456.91696          14.733   0.005   I       
  56457.85984          14.731   0.005   I       
  56458.64338          14.717   0.005   I       
  56458.82812          14.74    0.005   I       
  56459.59689          14.708   0.005   I       
  56459.67245          17.348   0.01    V       
  56459.78719          14.752   0.005   I       
  56460.61283          14.719   0.005   I       
  56461.16291495       11.48017 0.02005 Ks      
  56461.54236          14.712   0.005   I       
  56461.72715          14.727   0.005   I       
  56462.61271          14.71    0.007   I       
  56462.87386          14.716   0.005   I       
  56463.64814          14.713   0.005   I       
  56463.83945          14.725   0.005   I       
  56464.6561           14.73    0.007   I       
  56464.848490000004   14.731   0.005   I       
  56468.64276          14.7     0.007   I       
  56468.76197          17.374   0.015   V       
  56469.54357          14.702   0.005   I       
  56469.73116          14.71    0.005   I       
  56471.65153          14.716   0.007   I       
  56472.71189          14.712   0.005   I       
  56473.66248          14.71    0.005   I       
  56473.84651          14.723   0.005   I       
  56474.613769999996   14.71    0.007   I       
  56474.70759          17.366   0.011   V       
  56474.79943          14.716   0.005   I       
  56475.57371          14.709   0.005   I       
  56475.77548          14.742   0.005   I       
  56476.5424           14.72    0.007   I       
  56476.73095          14.745   0.005   I       
  56477.53574          14.702   0.005   I       
  56477.724239999996   14.718   0.005   I       
  56478.57354          14.704   0.005   I       
  56478.6215           17.329   0.01    V       
  56479.63694          14.697   0.005   I       
  56480.54784          14.693   0.007   I       
  56480.73382          14.708   0.005   I       
  56481.54417          14.708   0.005   I       
  56481.786739999996   14.717   0.005   I       
  56483.81536          14.706   0.005   I       
  56484.17711372       11.48884 0.02389 Ks      
  56485.51597          14.711   0.005   I       
  56485.74747          14.73    0.005   I       
  56486.09063937       11.50838 0.02333 Ks      
  56486.4889           14.712   0.005   I       
  56486.63671          17.366   0.011   V       
  56486.69729          14.731   0.005   I       
  56487.20615857       11.49942 0.01747 Ks      
  56487.48731          14.709   0.005   I       
  56487.689809999996   14.736   0.005   I       
  56489.52573          14.707   0.005   I       
  56489.72215          14.734   0.005   I       
  56490.55182          14.697   0.005   I       
  56490.73848          14.72    0.005   I       
  56491.60421          14.711   0.005   I       
  56491.8055           14.701   0.005   I       
  56492.64375          14.711   0.007   I       
  56496.47529          14.706   0.007   I       
  56497.55861          14.702   0.007   I       
  56497.74341          14.703   0.007   I       
  56498.57421          14.719   0.005   I       
  56498.75169          14.724   0.005   I       
  56499.59947          17.323   0.011   V       
  56501.52466          14.702   0.005   I       
  56501.72402          14.707   0.005   I       
  56504.73942          14.727   0.007   I       
  56505.66653          14.716   0.005   I       
  56506.55551          14.739   0.007   I       
  56506.99507697       11.49563 0.03173 Ks      
  56507.05900065       11.50103 0.01740 Ks      
  56507.62788          14.715   0.007   I       
  56507.69346          17.398   0.014   V       
  56507.98271847       11.50542 0.02880 Ks      
  56508.55637          14.716   0.005   I       
  56508.74967          14.709   0.005   I       
  56509.04309489       11.49561 0.02099 Ks      
  56509.22460541       11.49419 0.02817 Ks      
  56509.65501          14.746   0.005   I       
  56510.08788043       11.49825 0.01686 Ks      
  56510.54004          14.734   0.005   I       
  56510.74125          14.711   0.005   I       
  56511.10368637       11.49881 0.02312 Ks      
  56511.53214          17.35    0.011   V       
  56511.69048          14.725   0.005   I       
  56514.57031          14.719   0.005   I       
  56515.51057          14.719   0.005   I       
  56516.49914          14.71    0.005   I       
  56518.50421          17.357   0.011   V       
  56518.54315          14.728   0.005   I       
  56519.48383          14.723   0.005   I       
  56519.70138          14.73    0.005   I       
  56523.10218276       11.50199 0.02595 Ks      
  56523.17463257       11.49279 0.02774 Ks      
  56523.60558          14.721   0.005   I       
  56524.5399           14.719   0.005   I       
  56525.541769999996   14.713   0.007   I       
  56527.13799824       11.49531 0.01517 Ks      
  56529.61251          14.733   0.007   I       
  56531.60037          14.725   0.005   I       
  56532.58034          14.727   0.005   I       
  56533.61172          14.717   0.005   I       
  56534.10175861       11.5216  0.02091 Ks      
  56534.55498          17.337   0.01    V       
  56536.63645          14.712   0.004   I       
  56539.53345          14.733   0.005   I       
  56541.52929          14.707   0.005   I       
  56543.60353          14.72    0.005   I       
  56545.50251          14.718   0.005   I       
  56546.52549          14.743   0.007   I       
  56551.12477624       11.49655 0.02699 Ks      
  56551.50185          14.732   0.007   I       
  56552.10861406       11.49884 0.01989 Ks      
  56555.62585          14.752   0.007   I       
  56558.58523          14.709   0.005   I       
  56558.6045           17.341   0.012   V       
  56559.00479464       11.48451 0.01557 Ks      
  56559.99839932       11.497   0.01603 Ks      
  56560.0524693        11.48306 0.03031 Ks      
  56560.48888          14.717   0.007   I       
  56561.00461979       11.50427 0.03680 Ks      
  56561.54571          14.733   0.005   I       
  56562.63405          14.724   0.005   I       
  56563.619959999996   14.754   0.007   I       
  56564.55501          14.721   0.005   I       
  56565.526509999996   14.724   0.005   I       
  56565.61677          14.72    0.005   I       
  56568.50387          14.746   0.008   I       
  56568.59407          14.731   0.007   I       
  56569.55192          14.734   0.005   I       
  56570.52943          14.743   0.005   I       
  56571.53627          14.721   0.005   I       
  56572.04069141       11.50900 0.01768 Ks      
  56572.48785          14.718   0.007   I       
  56572.59707          14.731   0.005   I       
  56573.56165          14.724   0.005   I       
  56577.52883          14.74    0.007   I       
  56578.48667          14.739   0.007   I       
  56578.511360000004   14.739   0.007   I       
  56578.5518           17.367   0.014   V       
  56578.55757          14.721   0.005   I       
  56578.59017          14.724   0.005   I       
  56579.5812           14.729   0.007   I       
  56581.52258          14.734   0.005   I       
  56582.56038          14.747   0.005   I       
  56582.99249965       11.50586 0.02483 Ks      
  56583.54515          14.733   0.007   I       
  56584.5451           14.745   0.007   I       
  56590.52552          14.709   0.005   I       
  56590.55765          14.718   0.005   I       
  56593.50131          14.715   0.007   I       
  56595.523329999996   14.704   0.005   I       
  56696.88778          14.704   0.007   I       
  56697.88453          14.71    0.005   I       
  56699.8646           14.707   0.005   I       
  56701.87604          14.701   0.005   I       
  56704.8535           14.707   0.007   I       
  56705.89569          14.716   0.007   I       
  56708.84099          14.712   0.005   I       
  56709.86488          14.715   0.005   I       
  56710.88113          14.724   0.005   I       
  56714.85843          14.71    0.007   I       
  56715.88028          14.71    0.005   I       
  56716.88329          14.702   0.005   I       
  56717.39576048       11.52735 0.02842 Ks      
  56717.88451          14.708   0.007   I       
  56718.90452          14.694   0.005   I       
  56719.89435          14.7     0.005   I       
  56720.87108          14.707   0.005   I       
  56721.84995          14.705   0.005   I       
  56722.84431          14.698   0.005   I       
  56723.81537          14.716   0.005   I       
  56724.79938          14.711   0.007   I       
  56724.89527          14.734   0.007   I       
  56725.87453          14.712   0.005   I       
  56726.83714          14.71    0.005   I       
  56727.8083           14.702   0.005   I       
  56727.90259          14.702   0.005   I       
  56728.87496          14.702   0.005   I       
  56729.83094          14.708   0.005   I       
  56730.78087          14.695   0.007   I       
  56730.87696          14.725   0.007   I       
  56732.78913          14.722   0.007   I       
  56732.883799999996   14.713   0.005   I       
  56733.824160000004   14.713   0.005   I       
  56733.91277          14.71    0.005   I       
  56734.8555           14.701   0.005   I       
  56735.35011943       11.51321 0.02013 Ks      
  56735.78303          14.696   0.005   I       
  56735.89249          14.704   0.005   I       
  56736.82767          14.687   0.005   I       
  56737.78859          14.695   0.005   I       
  56737.86823          14.709   0.005   I       
  56742.30337285       11.49915 0.02236 Ks      
  56742.36208339       11.50136 0.01764 Ks      
  56742.40842167       11.49678 0.02441 Ks      
  56742.78018          14.699   0.005   I       
  56742.8718           14.701   0.005   I       
  56743.29694378       11.49473 0.02028 Ks      
  56744.78854          14.69    0.005   I       
  56744.8812           14.675   0.005   I       
  56745.78752          14.699   0.005   I       
  56745.87584          14.731   0.005   I       
  56746.77932          14.7     0.005   I       
  56746.869399999996   14.674   0.005   I       
  56747.89554          14.706   0.005   I       
  56749.74123          14.708   0.007   I       
  56749.91318          14.714   0.005   I       
  56751.76725          14.707   0.005   I       
  56752.73623          14.695   0.005   I       
  56752.86907          17.328   0.009   V       
  56754.73904          14.687   0.007   I       
  56755.738            14.688   0.007   I       
  56756.78099          14.714   0.005   I       
  56756.90487          14.714   0.005   I       
  56757.8617           14.715   0.005   I       
  56758.89358          14.704   0.007   I       
  56759.84168          14.742   0.005   I       
  56760.77326          17.389   0.012   V       
  56760.79047          14.744   0.005   I       
  56761.72612          14.717   0.005   I       
  56763.81668          14.728   0.005   I       
  56764.75674          14.712   0.005   I       
  56765.69122          14.698   0.007   I       
  56765.84276          14.726   0.005   I       
  56768.82391          14.737   0.005   I       
  56769.90036          14.734   0.005   I       
  56770.31200811       11.50134 0.02166 Ks      
  56770.80109          14.732   0.005   I       
  56771.73707          14.734   0.005   I       
  56771.78155          17.385   0.01    V       
  56771.93007          14.741   0.005   I       
  56772.8565           14.722   0.005   I       
  56773.7662           14.71    0.005   I       
  56774.68545          14.716   0.007   I       
  56774.852            14.705   0.005   I       
  56775.84417          14.708   0.005   I       
  56776.76234          14.698   0.005   I       
  56776.89982          17.348   0.01    V       
  56777.74634          14.719   0.005   I       
  56779.42198248       11.50132 0.02131 Ks      
  56784.65089          14.702   0.005   I       
  56784.84752          14.728   0.005   I       
  56785.63676          14.715   0.005   I       
  56785.83046          14.736   0.005   I       
  56786.64763          14.733   0.005   I       
  56786.86322          14.723   0.005   I       
  56787.74398          14.738   0.005   I       
  56788.3496516        11.50386 0.02239 Ks      
  56788.85174          14.729   0.005   I       
  56789.78382          14.717   0.005   I       
  56790.65332          14.699   0.007   I       
  56790.82275          14.717   0.005   I       
  56791.66052          14.704   0.007   I       
  56791.83306          14.732   0.007   I       
  56792.66719          14.714   0.007   I       
  56792.73012          14.723   0.005   I       
  56792.82005          14.738   0.007   I       
  56796.6075           14.723   0.007   I       
  56796.77478          14.729   0.005   I       
  56796.94251          14.724   0.007   I       
  56797.81553          14.715   0.007   I       
  56798.31302479       11.49082 0.01554 Ks      
  56798.79484          14.744   0.008   I       
  56799.12656885       11.48699 0.02180 Ks      
  56799.13968243       11.50710 0.01868 Ks      
  56799.150785         11.53584 0.02808 Ks      
  56799.87732          14.745   0.008   I       
  56803.76059          14.729   0.005   I       
  56803.91996          14.728   0.005   I       
  56804.6912           17.404   0.011   V       
  56804.70512          14.74    0.005   I       
  56804.88315          14.727   0.007   I       
  56805.68681          14.727   0.007   I       
  56805.87304          14.72    0.007   I       
  56807.63923          14.729   0.007   I       
  56807.82717          14.73    0.007   I       
  56808.61509          14.716   0.007   I       
  56808.74232          17.372   0.011   V       
  56808.80561          14.72    0.005   I       
  56809.57448          14.698   0.007   I       
  56809.77958          14.733   0.005   I       
  56810.21177362       11.48645 0.02041 Ks      
  56810.58651          14.721   0.007   I       
  56810.77671          14.723   0.005   I       
  56810.94399          14.723   0.007   I       
  56811.7333           14.725   0.007   I       
  56811.91854          14.719   0.007   I       
  56813.79222          17.365   0.012   V       
  56813.80855          14.736   0.007   I       
  56814.6177           14.722   0.007   I       
  56814.82894          14.717   0.007   I       
  56815.61314          14.732   0.008   I       
  56815.8256           14.727   0.007   I       
  56816.6489           14.717   0.007   I       
  56816.86048          14.716   0.007   I       
  56817.07368355       11.51813 0.02758 Ks      
  56817.70266          14.715   0.005   I       
  56817.84551          17.349   0.011   V       
  56817.88922          14.717   0.007   I       
  56818.87524          14.712   0.007   I       
  56819.68391          14.683   0.007   I       
  56819.84881          14.707   0.007   I       
  56823.85722          14.728   0.007   I       
  56824.64958          14.717   0.007   I       
  56824.84295          14.704   0.005   I       
  56825.62429          14.716   0.007   I       
  56825.81106          14.725   0.007   I       
  56826.27411709       11.50373 0.02888 Ks      
  56826.57603          14.718   0.007   I       
  56826.76178          14.715   0.005   I       
  56827.5612           14.719   0.005   I       
  56827.7708           14.715   0.005   I       
  56827.90604          14.718   0.007   I       
  56828.710399999996   14.731   0.005   I       
  56828.89706          14.703   0.007   I       
  56829.04196057       11.49527 0.02762 Ks      
  56829.63304          17.335   0.013   V       
  56829.66978          14.716   0.007   I       
  56829.83475          14.716   0.007   I       
  56830.62855          14.718   0.005   I       
  56830.81792          14.725   0.005   I       
  56831.73098          14.723   0.005   I       
  56832.52374          14.707   0.007   I       
  56832.71856          14.704   0.007   I       
  56833.54297          14.715   0.007   I       
  56833.6728           17.344   0.011   V       
  56833.73726          14.707   0.007   I       
  56834.51373          14.702   0.007   I       
  56834.68652          14.706   0.005   I       
  56835.51874          14.725   0.008   I       
  56835.70493          14.719   0.007   I       
  56835.86459          14.708   0.007   I       
  56836.67536          14.718   0.007   I       
  56836.84174          14.739   0.008   I       
  56837.62608          14.702   0.005   I       
  56837.80851          14.712   0.005   I       
  56838.58251          14.707   0.007   I       
  56838.76459          14.723   0.005   I       
  56839.19792263       11.51775 0.01692 Ks      
  56839.5498           14.706   0.007   I       
  56839.66586          17.361   0.012   V       
  56839.73634          14.723   0.007   I       
  56840.20905861       11.50059 0.01924 Ks      
  56840.5483           14.716   0.007   I       
  56840.74175          14.713   0.007   I       
  56841.19843936       11.51572 0.01726 Ks      
  56841.31709329       11.50172 0.02038 Ks      
  56841.60942          14.688   0.005   I       
  56841.79316          14.702   0.007   I       
  56842.59444          14.694   0.007   I       
  56842.77791          14.697   0.007   I       
  56844.56525          14.696   0.005   I       
  56844.63555          17.337   0.011   V       
  56844.75251          14.702   0.005   I       
  56845.49643          14.697   0.005   I       
  56845.66557          14.73    0.005   I       
  56845.83401          14.698   0.005   I       
  56847.59895          14.715   0.005   I       
  56847.74187          14.74    0.005   I       
  56851.04680679       11.50525 0.03441 Ks      
  56851.47324          14.697   0.007   I       
  56851.6488           14.72    0.007   I       
  56851.82081          14.738   0.008   I       
  56853.10028316       11.50392 0.01731 Ks      
  56853.17239886       11.52527 0.01792 Ks      
  56853.5547           14.704   0.007   I       
  56854.47335          14.693   0.005   I       
  56855.6094           14.708   0.007   I       
  56855.79672          14.726   0.005   I       
  56856.60169          14.72    0.007   I       
  56856.77734          14.725   0.007   I       
  56857.59035          14.739   0.005   I       
  56857.60282          17.387   0.011   V       
  56857.78124          14.739   0.005   I       
  56858.62651          14.739   0.005   I       
  56859.56304          14.742   0.007   I       
  56859.75374          14.719   0.007   I       
  56862.70345          14.715   0.007   I       
  56863.547510000004   14.715   0.005   I       
  56863.74035          14.702   0.007   I       
  56864.57473          17.345   0.012   V       
  56864.5915           14.728   0.007   I       
  56864.7739           14.706   0.005   I       
  56866.76625          14.713   0.007   I       
  56870.49561          14.731   0.005   I       
  56870.623550000004   17.339   0.012   V       
  56870.72499          14.696   0.005   I       
  56872.54914          14.736   0.007   I       
  56873.51931          14.737   0.007   I       
  56874.72866          14.741   0.007   I       
  56879.695999999996   14.709   0.007   I       
  56880.64225          14.734   0.007   I       
  56881.56139          14.724   0.007   I       
  56882.02835322       11.48530 0.02070 Ks      
  56882.04151454       11.47101 0.01975 Ks      
  56882.08185474       11.49964 0.01922 Ks      
  56882.09803562       11.49085 0.01548 Ks      
  56882.19605904       11.49503 0.01677 Ks      
  56882.51788          14.733   0.007   I       
  56882.690669999996   14.715   0.005   I       
  56883.07854019       11.48262 0.02129 Ks      
  56883.59969          14.72    0.007   I       
  56885.07686321       11.48071 0.01336 Ks      
  56885.18095371       11.50517 0.01745 Ks      
  56885.59019          14.719   0.005   I       
  56886.07302298       11.48352 0.01539 Ks      
  56886.49329          14.711   0.007   I       
  56886.68585          14.71    0.007   I       
  56887.01777551       11.49053 0.01419 Ks      
  56887.06886339       11.48908 0.01437 Ks      
  56887.10988345       11.48490 0.01743 Ks      
  56887.50361          17.372   0.011   V       
  56887.61032          14.735   0.005   I       
  56888.54341          14.743   0.005   I       
  56889.4788           14.709   0.007   I       
  56889.66994          14.716   0.005   I       
  56890.610440000004   14.735   0.007   I       
  56891.49369          17.364   0.013   V       
  56891.55081          14.734   0.007   I       
  56895.483            14.704   0.005   I       
  56895.67831          14.701   0.005   I       
  56896.64193          14.712   0.007   I       
  56900.15735097       11.50447 0.01492 Ks      
  56901.10115537       11.48512 0.02251 Ks      
  56907.49891          14.715   0.007   I       
  56907.66113          14.703   0.007   I       
  56908.54023          14.734   0.007   I       
  56909.50428          14.741   0.007   I       
  56912.50715          17.324   0.012   V       
  56912.52252          14.694   0.005   I       
  56915.55036          14.7     0.007   I       
  56918.54833          14.702   0.007   I       
  56919.59113          14.703   0.007   I       
  56922.57276          14.727   0.007   I       
  56923.60705          14.735   0.008   I       
  56925.51091          14.747   0.008   I       
  56926.5363           14.721   0.007   I       
  56927.58519          14.704   0.007   I       
  56929.50858          14.715   0.007   I       
  56930.5559           14.753   0.007   I       
  56936.5207           14.718   0.007   I       
  56937.51822          14.732   0.007   I       
  56938.51783          14.738   0.007   I       
  56939.54279          14.731   0.007   I       
  56940.56528          14.722   0.007   I       
  56942.53609          14.715   0.007   I       
  56943.54219          14.723   0.007   I       
  56947.49081          14.72    0.007   I       
  56949.53289          14.758   0.008   I       
  56954.53501          14.722   0.007   I       
  56956.54244          14.742   0.007   I       
  57063.86573          14.701   0.007   I       
  57065.86687          14.708   0.007   I       
  57069.85698          14.699   0.007   I       
  57070.87052          14.723   0.005   I       
  57071.88281          14.704   0.005   I       
  57072.89062          14.709   0.005   I       
  57075.89646          14.689   0.007   I       
  57076.8981           14.692   0.007   I       
  57077.89415          14.701   0.007   I       
  57078.88529          14.709   0.005   I       
  57080.83056          14.713   0.007   I       
  57081.89434          14.698   0.007   I       
  57082.87483          14.698   0.005   I       
  57083.85465          14.7     0.007   I       
  57084.83487          14.7     0.005   I       
  57085.80939          14.697   0.005   I       
  57085.89762          14.712   0.005   I       
  57086.87575          14.717   0.005   I       
  57087.84326          14.715   0.005   I       
  57088.80706          14.707   0.005   I       
  57088.902780000004   14.705   0.007   I       
  57089.86831          14.7     0.005   I       
  57090.83536          14.701   0.005   I       
  57091.802840000004   14.697   0.005   I       
  57091.87768          14.7     0.005   I       
  57092.82542          14.711   0.005   I       
  57092.903529999996   14.719   0.005   I       
  57097.80129          14.712   0.005   I       
  57097.8894           14.713   0.005   I       
  57098.83953          14.709   0.005   I       
  57099.78597          14.695   0.005   I       
  57099.89606          14.704   0.005   I       
  57100.82968          14.704   0.005   I       
  57101.80541          14.718   0.007   I       
  57102.77969          14.684   0.005   I       
  57102.89451          14.692   0.007   I       
  57108.85521          14.695   0.007   I       
  57109.80471          14.702   0.007   I       
  57109.90922          14.711   0.005   I       
  57110.81518          14.727   0.005   I       
  57111.75689          14.701   0.005   I       
  57111.84719          14.696   0.005   I       
  57112.39967528       11.50107 0.01587 Ks      
  57112.75434          14.696   0.007   I       
  57112.80997          17.336   0.012   V       
  57112.86209          14.701   0.005   I       
  57113.78233          14.716   0.005   I       
  57114.77812          14.707   0.005   I       
  57115.73015          14.689   0.005   I       
  57115.91373          14.731   0.005   I       
  57116.89606          14.695   0.005   I       
  57117.78996          14.723   0.005   I       
  57117.82484          14.71    0.005   I       
  57117.85358          17.349   0.012   V       
  57117.86439          14.727   0.005   I       
  57117.8881           14.731   0.005   I       
  57117.90296          14.733   0.005   I       
  57117.918340000004   14.728   0.005   I       
  57117.92469          14.736   0.007   I       
  57118.91243          14.729   0.005   I       
  57119.90672          14.724   0.005   I       
  57120.84003          14.716   0.005   I       
  57125.78314          14.694   0.005   I       
  57126.72976          14.697   0.005   I       
  57129.69193          14.704   0.007   I       
  57129.87217          14.725   0.005   I       
  57130.79967          14.723   0.005   I       
  57131.71878          14.709   0.005   I       
  57131.90554          14.714   0.005   I       
  57132.7801           17.367   0.011   V       
  57132.84113          14.714   0.005   I       
  57134.67321          14.682   0.007   I       
  57134.84983          14.701   0.005   I       
  57135.75669          14.708   0.005   I       
  57136.67554          14.694   0.005   I       
  57136.85646          14.728   0.005   I       
  57137.74356          14.71    0.005   I       
  57137.82225          17.36    0.011   V       
  57137.92892          14.717   0.007   I       
  57138.803            14.704   0.005   I       
  57139.73914          14.714   0.005   I       
  57139.92311          14.72    0.005   I       
  57140.80835          14.707   0.005   I       
  57141.70297          14.721   0.005   I       
  57141.88949          14.736   0.005   I       
  57142.7586           14.731   0.005   I       
  57142.81209          17.364   0.011   V       
  57143.65465          14.703   0.007   I       
  57143.8202           14.717   0.005   I       
  57144.70172          14.704   0.007   I       
  57145.73755          14.703   0.007   I       
  57145.904370000004   14.712   0.005   I       
  57146.74066          14.703   0.005   I       
  57146.88234          14.705   0.005   I       
  57147.72319          14.692   0.007   I       
  57147.86483          14.698   0.005   I       
  57152.86409          14.718   0.005   I       
  57153.70123          14.717   0.005   I       
  57153.86561          14.737   0.005   I       
  57154.74502          14.714   0.005   I       
  57154.93456          14.726   0.005   I       
  57155.77423          14.718   0.005   I       
  57156.62299          14.716   0.005   I       
  57156.78607          17.394   0.01    V       
  57156.8295           14.733   0.004   I       
  57157.83328          14.722   0.005   I       
  57158.69691          14.701   0.005   I       
  57158.88051          14.703   0.005   I       
  57159.69741          14.697   0.005   I       
  57159.88158          14.705   0.005   I       
  57160.72009          14.708   0.005   I       
  57160.76144          17.369   0.01    V       
  57160.90816          14.714   0.005   I       
  57161.75717          14.739   0.005   I       
  57161.93353          14.728   0.005   I       
  57162.75925          14.716   0.005   I       
  57162.93665          14.719   0.005   I       
  57163.77007          14.71    0.005   I       
  57164.60702          14.715   0.005   I       
  57164.82269          17.365   0.011   V       
  57164.8679           14.718   0.005   I       
  57166.64781          14.712   0.007   I       
  57169.62006          14.692   0.005   I       
  57172.69823          14.701   0.005   I       
  57172.74701          17.34    0.013   V       
  57173.72976          14.698   0.005   I       
  57174.72754          14.708   0.005   I       
  57175.75666          14.698   0.007   I       
  57176.91927          14.697   0.005   I       
  57178.72804          14.702   0.005   I       
  57179.69584          14.702   0.007   I       
  57180.69102          14.705   0.005   I       
  57181.71201          14.697   0.005   I       
  57182.724369999996   14.698   0.005   I       
  57183.68298          17.34    0.013   V       
  57183.73988          14.704   0.005   I       
  57184.7755           14.712   0.007   I       
  57185.78277          14.696   0.005   I       
  57187.55462          14.713   0.007   I       
  57188.56313          14.701   0.007   I       
  57188.71787          17.361   0.011   V       
  57189.66696          14.692   0.005   I       
  57190.73052          14.726   0.005   I       
  57193.686929999996   14.721   0.005   I       
  57194.76406          14.723   0.005   I       
  57197.72919          17.374   0.012   V       
  57197.85176          14.726   0.007   I       
  57198.88277          14.713   0.005   I       
  57199.87683          14.727   0.005   I       
  57200.8614           14.736   0.005   I       
  57202.69826          14.724   0.007   I       
  57206.73749          14.725   0.005   I       
  57207.75449          14.708   0.007   I       
  57211.49352          14.726   0.007   I       
  57212.5309           14.71    0.005   I       
  57217.61129          17.335   0.013   V       
  57217.64022          14.713   0.007   I       
  57220.51684          14.704   0.007   I       
  57221.54757          14.714   0.007   I       
  57222.60931          14.718   0.005   I       
  57223.64304          17.366   0.011   V       
  57223.74546          14.717   0.007   I       
  57225.50284          14.697   0.007   I       
  57226.12706563       11.49732 0.02748 Ks      
  57226.74633          14.719   0.005   I       
  57227.75689          14.714   0.005   I       
  57228.58294          17.355   0.012   V       
  57229.48802          14.711   0.005   I       
  57234.10202351       14.09692 0.01441 Z       
  57235.75123          14.725   0.005   I       
  57241.00679883       11.51408 0.02945 Ks      
  57241.17717257       11.47485 0.02008 Ks      
  57242.15924444       11.50398 0.02640 Ks      
  57249.64013          14.704   0.005   I       
  57252.71783          14.707   0.007   I       
  57253.107097         11.49636 0.02207 Ks      
  57253.54194          17.375   0.011   V       
  57255.03698021       11.81905 0.01367 H       
  57255.03944009       11.51178 0.02130 Ks      
  57255.04299057       12.77023 0.01534 J       
  57255.67086          14.729   0.005   I       
  57258.63799          14.723   0.007   I       
  57263.57808          14.72    0.005   I       
  57265.48647          17.362   0.011   V       
  57265.53293          14.735   0.005   I       
  57267.99829038       11.52197 0.02130 Ks      
  57268.01181134       11.51931 0.01762 Ks      
  57268.524059999996   14.717   0.005   I       
  57270.51265          14.721   0.005   I       
  57272.02923707       11.56228 0.03817 Ks      
  57272.03244293       12.78952 0.02445 J       
  57272.62861          14.727   0.007   I       
  57274.01822031       11.47003 0.02196 Ks      
  57277.54638          14.714   0.007   I       
  57278.57123          17.373   0.011   V       
  57281.06296901       13.44776 0.01266 Y       
  57281.06604918       14.09951 0.01283 Z       
  57281.58753          14.731   0.007   I       
  57288.01631216       11.82628 0.01803 H       
  57288.01869836       11.50902 0.00986 Ks      
  57288.02176665       12.77733 0.01146 J       
  57291.54654          14.733   0.007   I       
  57292.57938          14.731   0.007   I       
  57293.53677          14.706   0.005   I       
  57294.55052          14.709   0.007   I       
  57295.50979          14.709   0.007   I       
  57296.57566          14.748   0.007   I       
  57299.54905          14.715   0.007   I       
  57301.49647          14.738   0.007   I       
  57311.50607          14.717   0.005   I       
  57312.52712          14.708   0.007   I       
  57317.52704          14.72    0.007   I       
  57322.50506          14.729   0.007   I       
  57324.53029          14.737   0.007   I       
  57329.5218           14.709   0.007   I       
  57333.50772          14.712   0.007   I       
  57436.86298          14.709   0.007   I       
  57439.84224          14.71    0.007   I       
  57441.8947           14.724   0.005   I       
  57446.81784          14.695   0.005   I       
  57448.82513          14.709   0.005   I       
  57451.88236          14.724   0.005   I       
  57454.863320000004   14.695   0.005   I       
  57456.88231          14.721   0.007   I       
  57457.86408          17.369   0.011   V       
  57458.88904          14.721   0.005   I       
  57461.8978           14.735   0.005   I       
  57464.82976          14.701   0.005   I       
  57467.80777          14.693   0.005   I       
  57470.89348          14.697   0.005   I       
  57472.81378          14.692   0.005   I       
  57474.827059999996   14.687   0.005   I       
  57475.85861          14.72    0.007   I       
  57476.7788           14.705   0.005   I       
  57480.78074          14.712   0.007   I       
  57485.73382          14.696   0.007   I       
  57486.83996          14.691   0.005   I       
  57486.85886          17.308   0.013   V       
  57488.73507          14.683   0.005   I       
  57491.74752          14.689   0.005   I       
  57492.792910000004   14.72    0.005   I       
  57493.78038          14.704   0.005   I       
  57494.766990000004   14.699   0.005   I       
  57495.74733          14.704   0.005   I       
  57497.89336          14.707   0.005   I       
  57498.91074          14.679   0.005   I       
  57499.85447          14.708   0.005   I       
  57500.79497          14.709   0.007   I       
  57507.83278          14.695   0.005   I       
  57508.88355          14.735   0.005   I       
  57511.73006          14.681   0.005   I       
  57523.89624          14.692   0.005   I       
  57526.91043          14.7     0.005   I       
  57530.7846           14.694   0.007   I       
  57534.90326          14.712   0.007   I       
  57536.901490000004   14.705   0.007   I       
  57546.7649           14.717   0.005   I       
  57547.69497          14.705   0.007   I       
  57547.74016          17.335   0.011   V       
  57548.93037          14.71    0.007   I       
  57549.92577          14.713   0.007   I       
  57550.9051           14.703   0.005   I       
  57554.69666          17.311   0.012   V       
  57555.64767          14.699   0.005   I       
  57557.58752          14.701   0.007   I       
  57561.76015          14.708   0.005   I       
  57566.61612          14.696   0.007   I       
  57567.55006          14.678   0.005   I       
  57567.87             14.706   0.007   I       
  57569.561499999996   14.681   0.005   I       
  57569.66669          17.324   0.01    V       
  57570.71279          14.69    0.005   I       
  57575.70624          14.703   0.005   I       
  57576.71583          14.701   0.005   I       
  57579.75553          14.705   0.005   I       
  57580.02774423       11.48153 0.01569 Ks      
  57581.73431          17.317   0.011   V       
  57584.63439          14.706   0.005   I       
  57589.03789381       11.48139 0.04176 Ks      
  57589.22205499       11.51327 0.02110 Ks      
  57589.63232          14.709   0.005   I       
  57590.64951          14.714   0.005   I       
  57593.63026          14.709   0.005   I       
  57596.60077          14.7     0.005   I       
  57600.57157          17.346   0.012   V       
  57600.66087          14.729   0.005   I       
  57602.69468          14.71    0.005   I       
  57603.73717          14.705   0.005   I       
  57604.743            14.71    0.005   I       
  57605.78164          14.709   0.005   I       
  57607.516            17.319   0.011   V       
  57607.75862          14.703   0.007   I       
  57609.60547          14.717   0.005   I       
  57611.51369          14.711   0.005   I       
  57612.70534          14.704   0.005   I       
  57617.56405          14.731   0.007   I       
  57618.68738          14.72    0.007   I       
  57622.53127          14.718   0.005   I       
  57622.60516          17.324   0.011   V       
  57623.69182          14.7     0.005   I       
  57625.64395          14.706   0.005   I       
  57626.60449          17.341   0.012   V       
  57630.65559          14.711   0.007   I       
  57632.66071          14.724   0.005   I       
  57636.55369          14.707   0.007   I       
  57637.50165          17.322   0.012   V       
  57638.6157           14.716   0.005   I       
  57645.48618          14.717   0.007   I       
  57649.54285          14.725   0.005   I       
  57652.488320000004   14.718   0.005   I       
  57656.54583          17.361   0.012   V       
  57658.490340000004   14.713   0.005   I       
  57660.57184          14.719   0.007   I       
  57671.5211           14.729   0.007   I       
  57673.54924          14.727   0.005   I       
  57681.51844          14.7     0.005   I       
  57796.88367          14.711   0.005   I       
  57798.89046          14.706   0.007   I       
  57800.8818           14.689   0.007   I       
  57802.87361          14.722   0.008   I       
  57807.87659          14.694   0.005   I       
  57809.84188          14.694   0.007   I       
  57810.83832          14.699   0.005   I       
  57811.85747          14.718   0.007   I       
  57812.88854          14.731   0.005   I       
  57814.85798          14.708   0.005   I       
  57815.88641          14.72    0.005   I       
  57816.87633          14.704   0.005   I       
  57817.87291          14.709   0.005   I       
  57818.8591           14.709   0.005   I       
  57819.83893          14.718   0.005   I       
  57820.84824          14.721   0.005   I       
  57821.84639          14.737   0.007   I       
  57822.84216          14.709   0.007   I       
  57823.82766          14.707   0.007   I       
  57824.82218          14.708   0.007   I       
  57825.81521          14.695   0.005   I       
  57825.904389999996   14.698   0.005   I       
  57826.86326          14.71    0.007   I       
  57827.85037          14.697   0.007   I       
  57828.819690000004   14.695   0.007   I       
  57828.90896          14.714   0.005   I       
  57830.81355          14.692   0.007   I       
  57830.89614          14.702   0.005   I       
  57834.80653          14.701   0.007   I       
  57836.83591          14.705   0.007   I       
  57838.82793          14.716   0.005   I       
  57840.83648          14.71    0.007   I       
  57841.37065526       11.50598 0.01900 Ks      
  57841.3775303        11.50311 0.01353 Ks      
  57842.80089          14.692   0.007   I       
  57844.75245          14.697   0.005   I       
  57845.89436          14.707   0.005   I       
  57847.84453          14.715   0.007   I       
  57849.76912          14.696   0.005   I       
  57850.90179          14.693   0.007   I       
  57853.876019999996   14.676   0.007   I       
  57855.75163          14.686   0.007   I       
  57856.8744           14.7     0.007   I       
  57858.87704          14.697   0.007   I       
  57863.83945          14.713   0.005   I       
  57864.81634          14.714   0.005   I       
  57867.78527          14.676   0.005   I       
  57869.73235          14.693   0.005   I       
  57870.87363          14.735   0.005   I       
  57872.75772          14.741   0.005   I       
  57873.85809          17.381   0.011   V       
  57873.88726          14.731   0.005   I       
  57875.7705           14.707   0.005   I       
  57876.87854          14.711   0.005   I       
  57878.74008          14.721   0.005   I       
  57879.85215          14.704   0.007   I       
  57881.8064           14.705   0.005   I       
  57882.93384          14.71    0.007   I       
  57893.69284          14.702   0.007   I       
  57894.69211          14.696   0.005   I       
  57897.64638          14.703   0.007   I       
  57901.84135          14.741   0.007   I       
  57903.75411          14.718   0.007   I       
  57904.72617          14.711   0.005   I       
  57905.69495          14.706   0.005   I       
  57905.73869          17.341   0.01    V       
  57906.650649999996   14.704   0.005   I       
  57907.68902          14.717   0.005   I       
  57908.76527          14.731   0.007   I       
  57909.68695          14.736   0.005   I       
  57910.58415          14.725   0.007   I       
  57910.9416           14.716   0.005   I       
  57911.90714          14.717   0.008   I       
  57916.83914          14.717   0.007   I       
  57917.835399999996   14.73    0.007   I       
  57922.58774          14.691   0.007   I       
  57923.74156          14.729   0.007   I       
  57924.68816          14.736   0.005   I       
  57925.72328          14.727   0.005   I       
  57926.77957          14.747   0.007   I       
  57932.774489999996   14.719   0.007   I       
  57933.76355          14.72    0.007   I       
  57934.76646          14.721   0.005   I       
  57935.62182          17.371   0.012   V       
  57935.777780000004   14.726   0.005   I       
  57936.7845           14.711   0.005   I       
  57937.76054          14.715   0.007   I       
  57944.55426          14.701   0.007   I       
  57945.4689           14.711   0.008   I       
  57945.787299999996   14.709   0.005   I       
  57946.74955          14.704   0.007   I       
  57947.80162          14.737   0.008   I       
  57948.8085           14.696   0.007   I       
  57952.74452          14.728   0.007   I       
  57953.76946          14.698   0.007   I       
  57955.72353          14.735   0.007   I       
  57956.77158          14.705   0.005   I       
  57958.70334          14.717   0.007   I       
  57959.73305          14.714   0.005   I       
  57960.78294          14.703   0.007   I       
  57962.52991          14.71    0.005   I       
  57964.7892           14.717   0.007   I       
  57966.68356          14.71    0.007   I       
  57971.60957          14.721   0.007   I       
  57972.62578          14.724   0.007   I       
  57974.51725          14.703   0.005   I       
  57979.50366          14.71    0.005   I       
  57980.67679          14.73    0.007   I       
  57981.57701          17.368   0.012   V       
  57982.63945          14.729   0.007   I       
  57984.59362          14.708   0.007   I       
  57986.63479          14.708   0.005   I       
  57990.61327          14.723   0.007   I       
  57992.5781           14.707   0.005   I       
  57994.55922          14.709   0.007   I       
  58000.51376          14.735   0.007   I       
  58002.53323          14.736   0.008   I       
  58007.5182           14.729   0.007   I       
  58012.50247          14.71    0.005   I       
  58015.51336          14.728   0.007   I       
  58019.48711          14.698   0.005   I       
  58026.53314          14.713   0.005   I       
  58039.49876          14.737   0.007   I       
  58041.49251          14.728   0.007   I       
  58048.51685          14.727   0.007   I       
  58055.5137           14.745   0.007   I       
  58159.86991          14.683   0.007   I       
  58162.8525           14.676   0.005   I       
  58163.85896          14.682   0.007   I       
  58166.86317          14.702   0.007   I       
  58170.88996          14.717   0.005   I       
  58174.85515          14.705   0.005   I       
  58181.87998          14.722   0.005   I       
  58185.83304          14.695   0.007   I       
  58190.89946          14.718   0.005   I       
  58193.8529           14.69    0.005   I       
  58196.7738           14.696   0.005   I       
  58198.79113          14.7     0.005   I       
  58200.83328          14.699   0.005   I       
  58202.82615          14.708   0.005   I       
  58204.8073           14.684   0.007   I       
  58206.80344          14.702   0.005   I       
  58208.7502           14.714   0.005   I       
  58209.8848           14.716   0.005   I       
  58211.80455          14.705   0.007   I       
  58212.90577          14.723   0.005   I       
  58220.89879          14.717   0.005   I       
  58222.828890000004   14.729   0.005   I       
  58224.832689999996   14.731   0.005   I       
  58227.77435          14.73    0.005   I       
  58229.71446          14.709   0.005   I       
  58230.84939          14.721   0.005   I       
  58233.92686          17.376   0.011   V       
  58236.68464          14.711   0.007   I       
  58244.65702          14.705   0.007   I       
  58247.6325           14.705   0.007   I       
  58248.74405          14.728   0.005   I       
  58250.64995          14.686   0.005   I       
  58251.68902          14.703   0.007   I       
  58253.63652          14.708   0.007   I       
  58254.76322          14.726   0.005   I       
  58255.86096          14.725   0.005   I       
  58256.88974          14.716   0.005   I       
  58258.65766          14.708   0.005   I       
  58259.66776          17.354   0.01    V       
  58259.78417          14.725   0.005   I       
  58261.69246          14.721   0.005   I       
  58262.79718          14.707   0.005   I       
  58263.85462          14.734   0.005   I       
  58265.63027          14.709   0.007   I       
  58266.754199999996   14.698   0.007   I       
  58271.877160000004   14.704   0.007   I       
  58273.60877          14.7     0.005   I       
  58274.58979          14.686   0.007   I       
  58275.58332          14.692   0.007   I       
  58276.59062          14.7     0.007   I       
  58277.6373           14.703   0.005   I       
  58278.61508          14.689   0.005   I       
  58282.77846          14.707   0.005   I       
  58283.76427          14.702   0.005   I       
  58284.73051          14.698   0.005   I       
  58286.58128          14.696   0.005   I       
  58287.58436          14.709   0.005   I       
  58288.590899999996   14.701   0.007   I       
  58289.6058           14.702   0.005   I       
  58289.7868           17.349   0.01    V       
  58290.62062          14.707   0.005   I       
  58291.67991          14.734   0.005   I       
  58292.67003          14.724   0.007   I       
  58293.6949           14.713   0.007   I       
  58299.53102          14.696   0.007   I       
  58301.836989999996   14.724   0.008   I       
  58304.74237          14.686   0.007   I       
  58306.62548          14.697   0.007   I       
  58307.55037          14.704   0.005   I       
  58308.53519          14.698   0.005   I       
  58308.684049999996   17.367   0.012   V       
  58309.50657          14.686   0.005   I       
  58310.47339          14.698   0.007   I       
  58310.74776          14.69    0.005   I       
  58311.74733          14.71    0.005   I       
  58312.76756          14.707   0.005   I       
  58313.73798          14.741   0.005   I       
  58314.74502          14.718   0.005   I       
  58316.74579          14.723   0.007   I       
  58320.77865          14.708   0.005   I       
  58328.64977          14.711   0.007   I       
  58329.70214          14.707   0.005   I       
  58331.62038          14.694   0.005   I       
  58333.47965          14.702   0.007   I       
  58334.603090000004   17.37    0.011   V       
  58334.64591          14.716   0.005   I       
  58336.65122          14.706   0.005   I       
  58339.55661          14.717   0.005   I       
  58341.53125          14.724   0.005   I       
  58343.5581           14.718   0.007   I       
  58345.620240000004   14.714   0.005   I       
  58347.58952          14.709   0.005   I       
  58349.63685          14.724   0.007   I       
  58355.677840000004   14.697   0.007   I       
  58358.52067          14.706   0.007   I       
  58359.59256          17.32    0.012   V       
  58360.56523          14.701   0.007   I       
  58364.53179          14.699   0.005   I       
  58367.64632          14.709   0.005   I       
  58370.49325          14.719   0.005   I       
  58372.63663          14.698   0.005   I       
  58375.54454          17.332   0.013   V       
  58376.58391          14.702   0.005   I       
  58381.57245          14.697   0.005   I       
  58383.53415          14.711   0.005   I       
  58383.626619999995   14.701   0.007   I       
  58384.5817           14.72    0.005   I       
  58385.48762          14.717   0.005   I       
  58385.6049           14.713   0.005   I       
  58387.48665          14.716   0.005   I       
  58392.49162          14.712   0.007   I       
  58392.61424          14.701   0.007   I       
  58393.56819          14.719   0.007   I       
  58394.556769999996   14.708   0.007   I       
  58398.50392          14.719   0.007   I       
  58399.562470000004   14.739   0.007   I       
  58404.52862          14.703   0.007   I       
  58409.54492          14.694   0.007   I       
  58411.53901          14.698   0.007   I       
  58413.53499          14.722   0.007   I       
  58414.55898          14.745   0.007   I       
  58418.50409          14.719   0.007   I       
  58419.538570000004   14.694   0.007   I       
  58425.506030000004   14.731   0.007   I       
  58577.39362601       11.5028  0.02634 Ks      
  58602.81974          17.358   0.011   V       
  58615.892980000004   17.356   0.01    V       
  58644.70398          17.373   0.011   V       


==> anc/VVV-WIT-10_photometry.dat <==
# Time series photometry for VVV-WIT-10
# ra dec = 15h09m33.80s -59d38m42.56s (Gaia eDR3 5876552066041521024)
#
# Published as material supplementary to Smith et al. (2021)
#
# I band data are courtesy of OGLE-iv (Udalski et al., 2015AcA....65....1U)
#
# Z, Y, J, H, and Ks photometry are courtesy of the VVV and VVVX surveys
# Minniti et al. (2010NewA...15..433M), Minniti (2018ASSP...51...63M)
#
# See Smith et al. (2021) for a summary of data processing method.
#
# mjdobs               mag          emag           filter  
  55260.36271088       12.794394    0.014984457    Ks      
  55260.36306931       12.78545     0.016217243    Ks      
  55290.32129999995    19.106       0.242          I       
  55297.36432499       14.786292    0.006670054    J       
  55297.36511701       14.79116     0.008009206    J       
  55321.0597000001     19.17        0.319          I       
  55346.198989999946   19.087       0.342          I       
  55361.0103699998     19.071       0.358          I       
  55378.17469552       16.140928    0.00974304     Y       
  55378.1755033        16.11167     0.010825678    Y       
  55389.16902795       12.786976    0.009902122    Ks      
  55389.16957198       12.77005     0.011216584    Ks      
  55398.9753899998     19.083       0.371          I       
  55409.09336263       16.121555    0.008314737    Y       
  55409.09418367       16.130669    0.0111213885   Y       
  55409.09854736       17.604069    0.013765902    Z       
  55409.09940249       17.624512    0.015872234    Z       
  55410.06206979       16.121191    0.0074663195   Y       
  55410.06289061       16.123991    0.00748784     Y       
  55410.06757169       17.612347    0.0102338055   Z       
  55410.06837729       17.625414    0.011757588    Z       
  55422.03470291       12.783512    0.0113462685   Ks      
  55422.03514784       12.788096    0.0087078465   Ks      
  55424.03766071       12.781912    0.009358237    Ks      
  55424.0380808        12.788931    0.0121372985   Ks      
  55429.0342199998     19.075       0.257          I       
  55444.99785917       12.779554    0.009682019    Ks      
  55444.99830833       12.776654    0.010207576    Ks      
  55646.12045999989    18.95        0.283          I       
  55653.20252999989    19.029       0.164          I       
  55668.11809          19.062       0.413          I       
  55669.17256999994    19.157       0.379          I       
  55671.12859999994    18.993       0.303          I       
  55672.05226999987    19.042       0.372          I       
  55690.34127215       12.767803    0.009083583    Ks      
  55690.34166734       12.773158    0.010188501    Ks      
  55694.31990339       12.774164    0.014996002    Ks      
  55694.32031841       12.784852    0.010118537    Ks      
  55700.02491000015    19.066       0.477          I       
  55711.96321000019    19.062       0.37           I       
  55780.09768838       12.77208     0.013738914    Ks      
  55780.0981023        12.767868    0.013335751    Ks      
  55781.09355704       12.76835     0.010319309    Ks      
  55781.09393987       12.777067    0.008307817    Ks      
  55782.98551000003    19.071       0.296          I       
  55797.01609276       12.767313    0.017298663    Ks      
  55797.01649902       12.765149    0.014000956    Ks      
  55818.9958198        12.75284     0.010610047    Ks      
  55818.99624519       12.767612    0.021127332    Ks      
  55819.9967967        12.7711      0.014258479    Ks      
  55819.99721326       12.774108    0.013164195    Ks      
  55994.24220000021    18.972       0.274          I       
  56001.22764000017    19.045       0.221          I       
  56014.25993259       12.7575865   0.014243997    Ks      
  56014.26037787       12.738858    0.011162593    Ks      
  56056.177469999995   19.199       0.248          I       
  56057.13845512       12.805309    0.014628479    Ks      
  56057.13896216       12.805102    0.01608542     Ks      
  56083.111539999954   18.997       0.325          I       
  56138.01077000005    20.967       1.467          I       
  56371.25829387       15.549338    0.06595634     Ks      
  56371.25867284       15.494484    0.045383565    Ks      
  56372.32843376       15.605652    0.11651875     Ks      
  56372.32884927       15.722838    0.16650607     Ks      
  56373.2025671        15.517311    0.08457026     Ks      
  56373.20298986       15.433892    0.07874153     Ks      
  56374.23002344       15.559544    0.10377223     Ks      
  56374.23043049       15.459021    0.0558151      Ks      
  56376.15823185       15.500932    0.038368803    Ks      
  56376.15864196       15.496456    0.049678706    Ks      
  56377.30504519       15.490585    0.03278885     Ks      
  56377.30565006       15.49617     0.04352301     Ks      
  56400.39274573       15.548418    0.04204016     Ks      
  56400.3931403        15.542825    0.035476387    Ks      
  56425.25379112       15.754637    0.15867819     Ks      
  56425.2542802        15.872926    0.15591314     Ks      
  56428.3231645        15.681466    0.114454776    Ks      
  56428.3235402        15.525426    0.079583816    Ks      
  56437.19818999991    21.013       0.862          I       
  56438.20606999984    21.259       0.814          I       
  56439.25530459       15.573574    0.088576555    Ks      
  56439.25570179       15.564875    0.06498034     Ks      
  56461.01342641       15.432252    0.029594878    Ks      
  56461.01380459       15.422003    0.030828092    Ks      
  56463.23207662       15.499672    0.05191133     Ks      
  56463.23246216       15.412387    0.045848507    Ks      
  56468.1997937        15.366706    0.03321303     Ks      
  56468.20019152       15.418514    0.035588436    Ks      
  56469.16327163       15.346045    0.043015182    Ks      
  56469.16367298       15.397545    0.052879326    Ks      
  56470.0578197        15.32434     0.038235787    Ks      
  56470.05819113       15.2653675   0.025667535    Ks      
  56470.98286099       15.357196    0.032178726    Ks      
  56470.98323743       15.292628    0.030663664    Ks      
  56472.08251111       15.291356    0.032804485    Ks      
  56472.08290575       15.310451    0.030225553    Ks      
  56473.00630884       15.323141    0.039564934    Ks      
  56473.00668539       15.285883    0.029920764    Ks      
  56473.96979034       15.27961     0.03238143     Ks      
  56473.97017282       15.327706    0.03790711     Ks      
  56475.05159867       15.279341    0.030204263    Ks      
  56475.05199849       15.2862      0.025854185    Ks      
  56476.0316773        15.294202    0.03464824     Ks      
  56476.03207473       15.306513    0.034309264    Ks      
  56476.09541572       15.31276     0.03552004     Ks      
  56476.09583601       15.297615    0.03202365     Ks      
  56521.01868999982    20.401       0.333          I       
  56522.029839999974   20.434       0.365          I       
  56712.396279999986   19.164       0.084          I       
  56714.30146999983    18.75        0.085          I       
  56717.27412000019    19.383       0.114          I       
  56738.40611999994    19.058       0.077          I       
  56739.36426000018    19.08        0.072          I       
  56740.38120999979    19.205       0.077          I       
  56745.217559999786   19.133       0.071          I       
  56746.22277999995    19.027       0.079          I       
  56747.232110000215   19.182       0.114          I       
  56761.176640000194   18.838       0.065          I       
  56766.34978999989    18.887       0.067          I       
  56767.359819999896   19.05        0.07           I       
  56770.16276000021    19.004       0.062          I       
  56771.15383999981    19.259       0.071          I       
  56772.15640999982    18.977       0.067          I       
  56773.143360000104   19.008       0.084          I       
  56775.14661999978    19.104       0.062          I       
  56776.14161999989    19.002       0.067          I       
  56784.129910000134   19.06        0.088          I       
  56785.116650000215   19.14        0.096          I       
  56786.12757000001    18.989       0.072          I       
  56789.09806000022    19.042       0.123          I       
  56790.09363000002    18.987       0.114          I       
  56791.09719000012    19.162       0.129          I       
  56792.097320000175   18.996       0.124          I       
  56794.273539999966   19.213       0.138          I       
  56795.207160000224   18.942       0.074          I       
  56796.09384000022    18.998       0.083          I       
  56803.06878999993    19.084       0.087          I       
  56809.05152999982    19.356       0.125          I       
  56810.05261000013    19.064       0.1            I       
  56811.049480000045   18.95        0.091          I       
  56814.025570000056   19.011       0.1            I       
  56817.033330000006   19.152       0.107          I       
  56818.02326000016    19.184       0.16           I       
  56819.026469999924   18.975       0.119          I       
  56822.23775999993    19.221       0.154          I       
  56824.00731999986    18.964       0.122          I       
  56825.01293999981    19.265       0.1            I       
  56825.97370978       12.76209     0.011746079    Ks      
  56825.97411427       12.776685    0.010350146    Ks      
  56826.98915161       12.7678385   0.010243561    Ks      
  56826.98956995       12.759138    0.009257618    Ks      
  56827.009070000146   19.058       0.098          I       
  56827.0305307        12.77414     0.016934585    Ks      
  56827.03093157       12.779602    0.020680806    Ks      
  56827.14297382       12.784731    0.028926492    Ks      
  56827.14340658       12.788391    0.021633154    Ks      
  56827.97253316       12.785728    0.020203574    Ks      
  56827.97296624       12.767755    0.013994461    Ks      
  56828.00982999988    18.851       0.088          I       
  56831.97108000005    18.895       0.09           I       
  56836.18418673       12.799958    0.026384905    Ks      
  56836.1846152        12.780156    0.02733491     Ks      
  56836.22059521       12.776112    0.021320362    Ks      
  56836.2210324        12.784638    0.024847576    Ks      
  56836.23385742       12.777554    0.014323343    Ks      
  56836.23427955       12.779056    0.017611472    Ks      
  56848.10423999978    18.992       0.089          I       
  56877.01529000001    19.234       0.136          I       
  57033.366409999784   19.18        0.107          I       
  57049.36523000011    19.105       0.069          I       
  57053.35297999997    19.055       0.076          I       
  57056.37888999982    19.122       0.09           I       
  57058.33872999996    19.384       0.221          I       
  57059.31735000014    19.051       0.18           I       
  57060.30330999987    19.062       0.088          I       
  57061.285649999976   19.249       0.137          I       
  57062.296970000025   19.086       0.096          I       
  57063.26971000014    19.317       0.181          I       
  57064.29069999978    19.081       0.089          I       
  57065.27895000018    19.135       0.088          I       
  57066.30648999987    19.139       0.105          I       
  57067.27734000003    19.152       0.088          I       
  57068.29752000002    18.962       0.071          I       
  57069.28879000014    18.954       0.069          I       
  57070.27070000023    18.895       0.064          I       
  57071.292739999946   19.007       0.07           I       
  57072.26531999977    19.231       0.15           I       
  57073.26912999991    19.01        0.111          I       
  57074.267059999984   18.849       0.098          I       
  57075.260799999814   18.983       0.075          I       
  57076.260569999926   19.167       0.093          I       
  57077.25547000021    19.019       0.084          I       
  57078.240799999796   19.174       0.111          I       
  57079.22214999981    18.856       0.12           I       
  57080.22710999986    18.971       0.107          I       
  57081.24207000015    18.834       0.086          I       
  57082.225250000134   18.792       0.098          I       
  57083.23626000015    19.094       0.091          I       
  57084.2257699999     19.25        0.113          I       
  57085.197180000134   19.076       0.112          I       
  57086.23988999985    19.202       0.137          I       
  57087.192319999915   19.176       0.129          I       
  57088.22660000017    19.023       0.096          I       
  57089.21268999996    19.0         0.092          I       
  57090.24833999993    19.053       0.103          I       
  57091.20424999995    19.182       0.144          I       
  57092.21100000013    18.902       0.095          I       
  57093.199080000166   19.158       0.09           I       
  57097.1949           19.18        0.085          I       
  57098.20121000009    18.925       0.069          I       
  57120.16650999989    18.841       0.077          I       
  57125.11924999999    19.101       0.104          I       
  57129.14416000014    19.009       0.088          I       
  57134.08985749       12.788727    0.022229517    Ks      
  57134.09035986       12.776572    0.02242894     Ks      
  57135.08964429       12.793471    0.011976608    Ks      
  57135.09004747       12.770838    0.010427927    Ks      
  57141.3598273        16.116667    0.010630756    Y       
  57141.36037822       16.1132      0.010876015    Y       
  57141.36331141       17.645508    0.017810708    Z       
  57141.36385321       17.638468    0.014453727    Z       
  57142.04870999977    19.044       0.092          I       
  57150.11886999989    19.212       0.13           I       
  57150.21244999999    19.091       0.14           I       
  57170.9946864        12.781947    0.011120065    Ks      
  57170.99507657       12.770852    0.009343761    Ks      
  57171.99536834       12.782869    0.022574445    Ks      
  57171.99576286       12.787885    0.020678623    Ks      
  57174.9789804        12.757743    0.014474959    Ks      
  57174.9793819        12.777941    0.015175394    Ks      
  57178.11654999992    19.113       0.112          I       
  57182.09918769       13.3650465   0.009919581    H       
  57182.10009228       13.342764    0.013526933    H       
  57182.11068115       14.796705    0.0050476836   J       
  57182.1116437        14.790131    0.005462469    J       
  57184.03113014       12.777096    0.012685391    Ks      
  57184.03168714       12.792928    0.020665154    Ks      
  57203.1680399999     19.425       0.141          I       
  57204.15665999986    19.175       0.136          I       
  57205.15261000022    19.115       0.145          I       
  57230.08284999989    18.977       0.085          I       
  57233.118720000144   19.06        0.104          I       
  57260.00463999994    19.225       0.141          I       
  57409.378419999965   18.98        0.111          I       
  57414.34388000006    18.86        0.126          I       
  57425.29809999978    19.102       0.103          I       
  57428.306609999854   19.036       0.068          I       
  57433.2766499999     19.076       0.07           I       
  57436.27162999986    19.239       0.101          I       
  57439.284099999815   19.092       0.104          I       
  57443.27380000008    19.106       0.113          I       
  57445.27769999998    19.047       0.107          I       
  57449.262639999855   19.055       0.09           I       
  57450.29438999994    19.056       0.083          I       
  57457.2450600001     18.994       0.075          I       
  57462.2370699998     19.18        0.084          I       
  57465.21284999978    18.987       0.079          I       
  57471.24032999994    19.002       0.101          I       
  57475.231540000066   19.346       0.14           I       
  57480.21512999991    19.171       0.099          I       
  57486.202589999884   18.938       0.087          I       
  57498.15755000012    19.076       0.124          I       
  57548.01478999993    19.339       0.123          I       
  57557.000279999804   19.235       0.172          I       
  57560.162659999914   19.03        0.111          I       
  57577.012579999864   18.943       0.092          I       
  57585.15822771       12.788529    0.012502766    Ks      
  57585.15862265       12.78465     0.014732235    Ks      
  57786.34887999995    19.075       0.078          I       
  57797.30345000001    18.87        0.101          I       
  57809.22815999994    19.075       0.108          I       
  57823.21670000022    18.928       0.099          I       
  57828.23292999994    19.27        0.124          I       
  57843.15709999995    19.228       0.119          I       
  57851.178520000074   19.054       0.099          I       
  57870.11120000016    19.08        0.08           I       
  57904.03671000013    19.147       0.112          I       
  57922.11444819       12.767665    0.009371703    Ks      
  57922.11485548       12.781571    0.008711113    Ks      
  57924.09504716       12.762674    0.013784108    Ks      
  57924.09542817       12.779568    0.011383749    Ks      
  58172.283710000105   19.198       0.08           I       
  58186.39765000017    19.042       0.076          I       
  58208.29342805       12.767565    0.014459802    Ks      
  58208.29383122       12.783387    0.013790357    Ks      
  58212.37945377       12.790328    0.02167539     Ks      
  58212.37985924       12.793299    0.019861562    Ks      
  58215.35801709       12.784709    0.016685016    Ks      
  58215.35841359       12.775769    0.013205093    Ks      
  58217.202109999955   19.272       0.084          I       
  58512.38066999987    18.979       0.119          I       
  58528.35293000005    19.175       0.104          I       
  58535.33719999995    19.185       0.12           I       
  58543.37332999986    19.112       0.068          I       
  58550.30064000003    19.104       0.063          I       
  58557.26806000015    19.001       0.077          I       
  58561.23280999996    19.017       0.079          I       
  58564.24722999986    19.074       0.088          I       
  58703.08630346       12.760807    0.01137895     Ks      
  58703.08667414       12.768764    0.01162289     Ks      
  58704.0322925        12.769734    0.01597476     Ks      
  58704.03268793       12.774427    0.015774582    Ks      
  58717.06337757       12.778979    0.014703827    Ks      
  58717.06378446       12.778474    0.015625631    Ks      


==> anc/VVV-WIT-11_photometry.dat <==
# Time series photometry for VVV-WIT-11
# ra dec = 17h33m41.26s -35d44m16.74s (VVV/VIRAC2_alpha)
#
# Published as material supplementary to Smith et al. (2021)
#
# Z, Y, J, H, and Ks photometry are courtesy of the VVV and VVVX surveys
# Minniti et al. (2010NewA...15..433M), Minniti (2018ASSP...51...63M)
# Non-detections during the 2015 season are identified with NaNs in the mag and 
# emag fields. These were visually confirmed to be due to a significant drop in 
# flux, rather than an increase leading to saturation. These epochs therefore 
# have Ks > 16.5 mag (approx.).
#
# See Smith et al. (2021) for a summary of data processing method.
#
# mjdobs         mag        emag        filter
  55305.38409912 12.834972  0.021505859 H     
  55305.38646016 12.1522045 0.017973676 Ks    
  55305.39003523 14.579276  0.07009639  J     
  55425.17205367 12.852952  0.034258023 H     
  55425.18404788 14.5594845 0.0511599   J     
  55694.36953237 12.177215  0.026502488 Ks    
  55695.3668004  12.790246  0.14767049  Ks    
  55697.41582322 12.145778  0.025909482 Ks    
  55709.3702332  16.018265  0.094524436 Y     
  55709.37368663 17.643696  0.17791325  Z     
  55769.20097515 12.153715  0.015266869 Ks    
  55779.17509595 15.85196   0.10091288  Y     
  55780.15564617 15.980317  0.07558682  Y     
  55780.16015081 17.072414  0.18930542  Z     
  55787.15405036 12.159874  0.02620972  Ks    
  55815.00277871 12.21832   0.027280997 Ks    
  55816.09811249 12.164606  0.025360974 Ks    
  55829.0522524  12.177953  0.024566786 Ks    
  55838.05111435 12.12963   0.04332081  Ks    
  55847.01253383 12.15422   0.03559811  Ks    
  56013.33647546 11.845887  0.029313179 Ks    
  56019.2380408  12.14644   0.02037943  Ks    
  56076.2318037  12.1859665 0.043904442 Ks    
  56084.24164787 12.181148  0.026910247 Ks    
  56086.18359932 12.161111  0.019768797 Ks    
  56090.0284388  12.166295  0.03428418  Ks    
  56096.03544807 12.148549  0.022433883 Ks    
  56099.0163612  12.146402  0.026092067 Ks    
  56099.13916972 12.092901  0.0497919   Ks    
  56099.16650445 12.11677   0.053684093 Ks    
  56105.13300542 12.138039  0.025148323 Ks    
  56112.03625595 12.130811  0.0234166   Ks    
  56112.97251501 12.10338   0.017682351 Ks    
  56116.12547843 12.173099  0.013452997 Ks    
  56124.03096066 12.1975765 0.02484799  Ks    
  56124.15425136 12.164769  0.05254974  Ks    
  56125.96827807 12.175097  0.02557197  Ks    
  56130.19374089 12.153563  0.019712362 Ks    
  56133.14516501 12.161406  0.026300225 Ks    
  56134.0824516  12.186646  0.024697874 Ks    
  56140.01468939 12.179408  0.024155434 Ks    
  56141.2037924  12.155601  0.019388733 Ks    
  56144.0639759  12.12544   0.027172094 Ks    
  56154.02982405 12.19564   0.033872467 Ks    
  56155.02761261 11.831836  0.046420973 Ks    
  56157.01710013 12.157767  0.031923555 Ks    
  56169.02618037 12.128928  0.02477953  Ks    
  56171.99291325 12.099976  0.051211488 Ks    
  56176.098458   12.207573  0.04369742  Ks    
  56181.0556105  12.125046  0.028229784 Ks    
  56183.98678077 12.138317  0.031268757 Ks    
  56189.02972287 12.191364  0.02914644  Ks    
  56203.05116854 12.160739  0.029117225 Ks    
  56204.02079409 12.148936  0.020609396 Ks    
  56216.99152634 12.169134  0.03612468  Ks    
  56353.3199297  12.247339  0.04115615  Ks    
  56367.28691797 12.152156  0.027002638 Ks    
  56485.12862834 12.146293  0.014726583 Ks    
  56489.9641558  12.172884  0.022529481 Ks    
  56490.23627227 12.1518135 0.028657468 Ks    
  56504.13326229 12.138842  0.025638333 Ks    
  56505.04640511 12.158344  0.027809843 Ks    
  56505.11192938 12.1293335 0.030714396 Ks    
  56505.13658663 12.148063  0.02426431  Ks    
  56507.0754328  12.14019   0.029475737 Ks    
  56514.99411804 12.173204  0.02621714  Ks    
  56531.02380818 12.148669  0.02166628  Ks    
  56553.98399751 12.145012  0.025975687 Ks    
  56555.00637877 12.168737  0.03112426  Ks    
  56555.98729294 12.143695  0.018092148 Ks    
  56557.0401532  12.173044  0.02346357  Ks    
  56570.04214256 12.145815  0.020124758 Ks    
  56571.05273512 12.15487   0.036258515 Ks    
  56584.00941063 11.8724575 0.035306126 Ks    
  56720.34027808 12.1203985 0.049755868 Ks    
  56741.37090178 12.145624  0.016877905 Ks    
  56809.16413839 12.147459  0.017114988 Ks    
  56811.09812457 12.139723  0.037890237 Ks    
  56811.11009048 12.161062  0.02140409  Ks    
  56816.18499875 11.933462  0.022261232 Ks    
  56826.06398764 12.158453  0.02134477  Ks    
  56827.2350414  12.153357  0.033740506 Ks    
  56830.20147473 12.143676  0.017297212 Ks    
  56832.00936319 12.132012  0.015249456 Ks    
  56833.08494627 12.165961  0.018623352 Ks    
  56844.12955236 12.031654  0.061559416 Ks    
  56845.97005851 12.130712  0.02393186  Ks    
  56846.28363206 12.145368  0.019446703 Ks    
  56851.00814061 12.141131  0.018555801 Ks    
  56851.0717309  12.147582  0.017051626 Ks    
  56865.01927489 12.156317  0.0340223   Ks    
  56885.10690732 12.179571  0.024326956 Ks    
  57134.37402798 NaN        NaN         H     
  57134.37749993 NaN        NaN         Ks    
  57200.01527108 NaN        NaN         Ks    
  57228.23974408 NaN        NaN         Ks    
  57239.07574636 NaN        NaN         Ks    
  57259.0172267  NaN        NaN         Ks    
  57575.98212579 12.152823  0.03425169  Ks    
  57922.10418381 12.146318  0.022454124 Ks    
  57922.10979213 12.169849  0.025854567 Ks    
  57928.3075406  12.164125  0.03891469  Ks    
  58252.33649858 12.140631  0.022666162 Ks    
  58252.34268758 12.152146  0.024467424 Ks    
  58263.32161966 12.169409  0.026655564 Ks    
  58263.32749213 12.148552  0.02479767  Ks    
  58263.33327718 12.145295  0.019228758 Ks    
  58263.33921186 12.152489  0.019212602 Ks    
  58325.03817842 12.207942  0.023985798 Ks    
  58337.01576142 12.822647  0.020915216 H     
  58337.02462157 14.54042   0.030626435 J     
  58340.07853536 14.606574  0.034757234 J     
  58343.09350114 11.923741  0.029922128 Ks    
  58343.09957359 12.1679535 0.016577201 Ks    
  58348.07841702 12.841604  0.024787769 H     
  58348.08167351 12.171197  0.021161668 Ks    
  58348.08633317 14.500768  0.038297668 J     
  58361.0650063  12.196795  0.026402071 Ks    
  58363.10262755 12.170152  0.029354017 Ks    
  58548.37856749 14.478889  0.0225003   J     
  58548.39668441 14.505878  0.057687543 J     
  58554.35060678 14.417447  0.109819554 J     
  58554.36742375 14.529035  0.050728343 J     
  58562.37370024 14.48588   0.032872036 J     
  58562.39263717 14.581372  0.043081593 J     

